Computational references are not experiments: pre-registered validation of machine-learned sodium-cathode voltages

Machine-learning screens for battery materials are trained and judged almost entirely against computed reference voltages, and those references carry their own systematic errors. We report a case in which this matters quantitatively: our own screening stack (a graph-network voltage screen, a prior-art triage layer, and a local PBE+U bench) fails pre-registered validation against experiment-anchored literature values. Verdict thresholds, failure modes, and the primary metric were committed before analysis. On an operator-audited set of known Na-ion cathodes (n = 6 after one documented exclusion; verdict unchanged at n = 7), the raw held-out mean absolute error was 0.67 V, the pre-registered conservative metric, the upper 95% confidence bound of the cross-validated bias-corrected error, was 1.09 V, and the residual was strongly voltage-dependent (r = -0.94), so no additive calibration is valid. On the two compounds where prediction, database reference, and experiment could all be compared, the Materials Project PBE+U reference sat about 0.54 V below measurement: the reference, not the model, dominated the error. A prior-art screen found at least 70% of the targeted Na substitution space already published. We retire the screen, bound what "verified" means for our DFT ledger, and pre-register a calibration audit of it against four benchmark Li couples.

==> anc/ARXIV_CHECKLIST.md <==
# ARXIV_CHECKLIST: v2 submission package (2026-06-28)

This is the **v2 revision** of the existing arXiv paper. Submit it through the
**"replace / new version"** flow on the existing arXiv identifier (not as a new
submission), so it becomes v2 of the same paper.

## Categories (unchanged from v1)

- **Primary: `cond-mat.mtrl-sci`**
- **Cross-list: `cs.LG`**

## What v2 changes

Results C (the D1 offset audit) was a pre-registered, pending stub in v1; v2
inserts the completed verdict. The QME PBE+U scale **fails** its own
pre-registered calibration gate: sd(delta) = 0.31 V over four Li couples
(LiCoO2 +0.31, LiFePO4 +0.48, Li2FeP2O7 +0.43, LiMn2O4 -0.20), above the
0.30 V bar, so absolute-voltage language is retired from the QME ledger in
favor of ranking-only claims. Core three couples agree to sd 0.09 V (common
+0.41 V offset) -> per-chemistry offset admissible. Verdict robust to the
charge-density cutoff (FAIL at both 200 and 560 Ry). One abstract sentence and
Table I were updated. Everything else is unchanged from v1.

## License

arXiv default non-exclusive (same as v1).

## Plain-text abstract (no macros, paste into the arXiv field)

> Machine-learning screens for battery materials are trained and judged almost
> entirely against computed reference voltages, and those references carry
> their own systematic errors. We report a case in which this matters
> quantitatively: our own screening stack (a graph-network voltage screen, a
> prior-art triage layer, and a local PBE+U bench) fails pre-registered
> validation against experiment-anchored literature values. Verdict
> thresholds, failure modes, and the primary metric were committed before
> analysis. On an operator-audited set of known Na-ion cathodes (n = 6 after
> one documented exclusion; verdict unchanged at n = 7), the raw held-out mean
> absolute error was 0.67 V, the pre-registered conservative metric, the upper
> 95% confidence bound of the cross-validated bias-corrected error, was 1.09 V,
> and the residual was strongly voltage-dependent (r = -0.94), so no additive
> calibration is valid. On the two compounds where prediction, database
> reference, and experiment could all be compared, the Materials Project PBE+U
> reference sat about 0.54 V below measurement: the reference, not the model,
> dominated the error. A prior-art screen found at least 70% of the targeted
> Na substitution space already published. We retire the screen, bound what
> "verified" means for our DFT ledger, and run a pre-registered calibration
> audit of it against four benchmark Li couples. That audit returns a standard
> deviation of 0.31 V, above its 0.30 V bar, so absolute-voltage claims are
> retired from our own ledger as well; the residual is chemistry-structured
> (the layered-Co and Fe-phosphate couples share +0.41 V to within 0.09 V,
> with the Mn spinel apart), pointing to a per-chemistry offset rather than a
> single global one.

(~245 words; arXiv imposes no hard abstract-length limit. Trim the final D1
sentence if a <=200-word abstract is preferred.)

## Mechanical checks (status at HALT-2, v2)

- Compiles clean (tectonic + standalone package test): 12 pp, 0 overfull,
  0 undefined references/citations, 0 undefined control sequences. OK
  (Fixed: the draft's undeclared \rydberg / \bohr siunitx units.)
- Figures vector PDF, fonts embedded; no bitmaps. OK
- Bibliography: refs.bib byte-identical to v1 (40/40 already resolved +
  field-matched; BIB_AUDIT.md); every cite key resolves. OK
- Consistency sweep 69/69 (58 prior + 11 D1) -- abstract = body = tables =
  committed artifacts. OK
- D1 numbers trace to the committed verdict artifact
  d1_corrected_offsets.json (generator d1_offset_verdict_70_560.py,
  pre-registered gate src/d1_audit.py). OK
- 0 em-dashes in rendered PDF; lindsey.edu absent (text/metadata/bytes). OK

## Author block / disclosures (unchanged from v1)

- Krishna Teja Vepa, Independent Researcher, tejakrishnna@gmail.com,
  ORCID 0009-0002-2400-2281. AI-assistance disclosure present. Data
  availability points to the public repo
  https://github.com/Krishnatejavepa/qme-paper-validation .

## Reviewer-risk note (X12) -- concede, do not hide

The audit was recomputed at 70/560 Ry, not the pre-registered 50/200 Ry. The
paper discloses this (the 200 Ry run was numerically unconverged) and states
the FAIL verdict holds at both cutoffs (200 Ry evaluable sd 0.68 V; 560 Ry
sd 0.31 V). This is the paper's chief reviewer-risk; the robustness sentence is
the answer.

## Post-upload checklist (operator)

1. Submit as a new version (v2) of the existing arXiv identifier; keep the same
   categories; paste the plain-text abstract above.
2. Confirm the companion repo qme-paper-validation carries the v2 tag / the D1
   verdict artifacts (d1_offset_verdict_70_560.py, d1_corrected_offsets.json)
   referenced in Data Availability.
3. After arXiv assigns the v2 timestamp, no ID backfill is needed (same ID);
   optionally note "v2 adds the completed offset audit" in the repo README.


==> anc/BIB_AUDIT.md <==
# BIB_AUDIT — Phase 4 (2026-06-12)

> Zero-tolerance contract: every entry resolved (Crossref; arXiv API for
> preprint-only) and field-matched before citation. `refs.bib` is generated
> from the FETCHED records by `bib_verify.py` — no field typed from memory.
> Raw fetched metadata: `bib_audit_cache.json`. Rerun: `python3 bib_verify.py`.

**Summary: 40 verified / 0 cut (of 40 attempted).**

| Key | DOI / arXiv | Resolved | Match | Resolved title (truncated) |
|---|---|---|---|---|
| `merchant2023` | `10.1038/s41586-023-06735-9` | yes | MATCH | Scaling deep learning for materials discovery |
| `szymanski2023` | `10.1038/s41586-023-06734-w` | yes | MATCH | An autonomous laboratory for the accelerated synthesis of inorganic ma |
| `cheetham2024` | `10.1021/acs.chemmater.4c00643` | yes | MATCH | Artificial Intelligence Driving Materials Discovery? Perspective on th |
| `leeman2024` | `10.1103/PRXEnergy.3.011002` | yes | MATCH | Challenges in High-Throughput Inorganic Materials Prediction and Auton |
| `nosek2018` | `10.1073/pnas.1708274114` | yes | MATCH | The preregistration revolution |
| `aydinol1997` | `10.1103/PhysRevB.56.1354` | yes | MATCH | Ab initio study of lithium intercalation in metal oxides and metal dic |
| `wang2006` | `10.1103/PhysRevB.73.195107` | yes | MATCH | Oxidation energies of transition metal oxides within the GGA + U frame |
| `jain2013` | `10.1063/1.4812323` | yes | MATCH | Commentary: The Materials Project: A materials genome approach to acce |
| `davies2019` | `10.21105/joss.01361` | yes | MATCH | SMACT: Semiconducting Materials by Analogy and Chemical Theory |
| `giannozzi2009` | `10.1088/0953-8984/21/39/395502` | yes | MATCH | QUANTUM ESPRESSO: a modular and open-source software project for quant |
| `giannozzi2017` | `10.1088/1361-648x/aa8f79` | yes | MATCH | Advanced capabilities for materials modelling with Quantum ESPRESSO |
| `monkhorst1976` | `10.1103/PhysRevB.13.5188` | yes | MATCH | Special points for Brillouin-zone integrations |
| `dudarev1998` | `10.1103/PhysRevB.57.1505` | yes | MATCH | Electron-energy-loss spectra and the structural stability of nickel ox |
| `timrov2022` | `10.1016/j.cpc.2022.108455` | yes | MATCH | HP – A code for the calculation of Hubbard parameters using density-fu |
| `garrity2014` | `10.1016/j.commatsci.2013.08.053` | yes | MATCH | Pseudopotentials for high-throughput DFT calculations |
| `dalcorso2014` | `10.1016/j.commatsci.2014.07.043` | yes | MATCH | Pseudopotentials periodic table: From H to Pu |
| `chen2022` | `10.1038/s43588-022-00349-3` | yes | MATCH | A universal graph deep learning interatomic potential for the periodic |
| `efron1979` | `10.1214/aos/1176344552` | yes | MATCH | Bootstrap Methods: Another Look at the Jackknife |
| `padhi1997` | `10.1149/1.1837571` | yes | MATCH | Phospho-olivines as Positive-Electrode Materials for Rechargeable Lith |
| `nishimura2010` | `10.1021/ja106297a` | yes | MATCH | New Lithium Iron Pyrophosphate as 3.5 V Class Cathode Material for Lit |
| `thackeray1983` | `10.1016/0025-5408(83)90138-1` | yes | MATCH | Lithium insertion into manganese spinels |
| `ohzuku1990` | `10.1149/1.2086552` | yes | MATCH | Electrochemistry of Manganese Dioxide in Lithium Nonaqueous Cell: III  |
| `rodriguez1998` | `10.1103/PhysRevLett.81.4660` | yes | MATCH | Electronic Crystallization in a Lithium Battery Material: Columnar Ord |
| `kim2015` | `10.1039/C4EE03215B` | yes | MATCH | Unexpected discovery of low-cost maricite NaFePO$_{4}$ as a high-perfo |
| `kim2012` | `10.1021/ja3038646` | yes | MATCH | New Iron-Based Mixed-Polyanion Cathodes for Lithium and Sodium Recharg |
| `chiring2021` | `10.1016/j.jssc.2020.121766` | yes | MATCH | Unraveling the formation mechanism of NaCoPO4 polymorphs |
| `kawabe2011` | `10.1016/j.elecom.2011.08.038` | yes | MATCH | Synthesis and electrode performance of carbon coated Na2FePO4F for rec |
| `yan2019` | `10.1038/s41467-019-08359-y` | yes | MATCH | Higher energy and safer sodium ion batteries via an electrochemically  |
| `bo2016` | `10.1021/acs.chemmater.5b04626` | yes | MATCH | Layered-to-Rock-Salt Transformation in Desodiated Na$_{ x }$ CrO$_{2}$ |
| `barpanda2012` | `10.1016/j.elecom.2012.08.028` | yes | MATCH | Sodium iron pyrophosphate: A novel 3.0 V iron-based cathode for sodium |
| `barpanda2014` | `10.1038/ncomms5358` | yes | MATCH | A 3.8-V earth-abundant sodium battery electrode |
| `mohsin2023` | `10.1155/2023/6054452` | yes | MATCH | Enabling the Electrochemical Performance of Maricite-NaMnPO4 and Maric |
| `barker2003` | `10.1149/1.1523691` | yes | MATCH | A Sodium-Ion Cell Based on the Fluorophosphate Compound NaVPO[sub 4]F |
| `tripathi2010` | `10.1002/anie.201003743` | yes | MATCH | Scalable Synthesis of Tavorite LiFeSO$_{4}$ F and NaFeSO$_{4}$ F Catho |
| `komaba2012` | `10.1021/ic300357d` | yes | MATCH | Study on the Reversible Electrode Reaction of Na$_{1– x }$ Ni$_{0.5}$  |
| `ellis2007` | `10.1038/nmat2007` | yes | MATCH | A multifunctional 3.5 V iron-based phosphate cathode for rechargeable  |
| `nfp2016` | `10.1021/acssuschemeng.6b01536` | yes | MATCH | Monoclinic Phase Na$_{3}$ Fe$_{2}$(PO$_{4}$)$_{3}$: Synthesis, Structu |
| `jian2012` | `10.1016/j.elecom.2011.11.009` | yes | MATCH | Carbon coated Na3V2(PO4)3 as novel electrode material for sodium ion b |
| `batatia2022` | `2206.07697` | yes | MATCH | MACE: Higher Order Equivariant Message Passing Neural Networks for Fas |
| `batatia2024` | `2401.00096` | yes | MATCH | A foundation model for atomistic materials chemistry |

## Corrections and notes (logged, not silently resolved)

1. **`yan2019` (was drafted as `bianchini2019`).** The curated CSV note
   attributes the NVPF source to "Bianchini/Tarascon NComms 10,585 (2019)";
   the DOI committed in the CSV (`10.1038/s41467-019-08359-y`) resolves to
   **Yan et al.**, Nature Communications 10 (2019) (Tarascon last author;
   Bianchini not an author). The DOI and quote anchor stand; the entry is
   cited as resolved. Logged as CLAIMS_MAP X11.
2. **`jian2012` replaces a drafted `rajagopalan2017` citation.** The draft
   cited 10.1002/adma.201605694 for the Na3V2(PO4)3 ~3.4 V plateau; that DOI
   is the Na3Fe2(PO4)3 Fe3+/Fe4+ paper (GROUND_STATE addendum context) and
   does not support the NVP claim. Replaced with the resolved Jian et al.,
   Electrochem. Commun. 14, 86 (2012) Na3V2(PO4)3 cathode paper. The ~3.4 V
   number itself is carried from the committed ledger documents
   (DB_STATE_2026-06-10.md); the citation orients the reader to the primary
   literature.
3. **Banned-word scan scope.** One resolved title (`jian2012`) contains the
   word "novel"; bibliography titles are quoted source material and are
   excluded from the Phase-2/6 style sweep, which governs our prose only.
4. **Long author lists.** Entries with >20 authors (`batatia2024`) are
   truncated to the first 10 + "and others" (renders as et al.).
5. **No entry was cut.** All 40 attempted identifiers resolved and matched
   after keyword-normalization fixes documented in git history; the two
   replacements above were corrections of drafted keys, not cuts of
   resolved entries.


==> anc/CLAIMS_MAP.md <==
# CLAIMS_MAP — v2 (2026-06-28; D1 verdict complete)

> v1 finalized at HALT-2 (2026-06-12) with operator resolutions X1/X2 and flags
> X9–X11. **v2 (this branch, `paper/arxiv-v2-2026-06-28`)** inserts the completed
> D1 offset-audit verdict into Results C (§S6 rewritten) and adds flags X12–X13
> for the cutoff deviation and the provenance overlay. Mechanical verification:
> `consistency_check.py` (**69/69 PASS** — 58 prior + 11 D1) against
> paper.tex + generated tables; figure-level guards in the figure scripts.
> Claim S2.5 (LOO gate) is descriptive-only per X1.

> **Contract.** Every quantitative claim in the paper traces to a committed artifact
> (report, CSV, JSON, or a `qme.db` query). A number with no artifact does not enter the
> paper. Where two artifacts disagree, the conflict is logged in §X below and surfaced
> — never silently resolved. **v2 D1 numbers** trace to the committed verdict artifact
> `qme_battery_loop/tasks/d1_corrected_offsets.json` (generated by the committed
> `tasks/d1_offset_verdict_70_560.py` from the cutoff-converged 70/560 Ry energies);
> the pre-registered gate `src/d1_audit.compute_offsets` issues the verdict.
>
> SHA column = last commit touching the artifact on `main` (verified 2026-06-12, HEAD
> `ee7e065`). Historical lineage SHAs (`bd254c2`, `ad780bb`, `1f5325c`, `23b6a6a`,
> `784dde3`) are as recorded inside the Phase B documents themselves.
> Paths are relative to the workspace root; `nwd/` = `qme_battery_loop/na_wedge_diag/`.

---

## A — Headline numbers (abstract + §4/§5 anchors)

| # | Claim | Number | Artifact | SHA |
|---|---|---|---|---|
| A1 | Held-out raw MAE vs experiment, canonical set (Tier A/B, n=6) | **0.668 V** (0.6682) | `nwd/s3b_litexp_summary.json` `.blocks.held_out_no_tierC.raw_MAE_V`; `nwd/STEP3B_LITEXP_VERDICT_2026-06-09.md` §3; operator-confirmed canonical in `nwd/STEP3B_OPERATOR_VALIDATION_2026-06-09.md` machine note | `784dde3` / `ed8bcca` |
| A2 | LOOCV-bias-corrected held-out MAE (n=6) | **0.802 V** (0.8018) | same JSON `.loocv_corrected_MAE_V` | `784dde3` |
| A3 | **Pre-registered conservative primary metric** — upper 95% bootstrap CI of corrected MAE (n=6) | **1.092 V** (1.0919) | same JSON `.loocv_corrected_MAE_boot95_V[1]` | `784dde3` |
| A4 | Verdict | **not screening-grade, PROVISIONAL (F3, n<20)**, operator-validated 5/5 | `nwd/STEP3B_LITEXP_VERDICT_2026-06-09.md` §5; `nwd/STEP3B_OPERATOR_VALIDATION_2026-06-09.md` | `ed8bcca` |
| A5 | Residual structure: Pearson r(signed err, V_lit) | **−0.939** | `nwd/s3b_litexp_summary.json` `.voltage_dependence_pearson_r_signedErr_vs_Vlit` | `784dde3` |
| A6 | Bias correction worsens MAE (n=7: 0.694→0.756; n=6: 0.668→0.802) | raw 0.6938 → corr 0.7562 (n=7); 0.6682 → 0.8018 (n=6) | same JSON `.blocks.held_out_all` / `.held_out_no_tierC` | `784dde3` |
| A7 | MP-PBE+U reference sits below experiment on both polymorph-resolved compounds | **−0.539 V** (ABW), **−0.538 V** (β) ⇒ "≈0.54 V below" | same JSON `.three_way_decomposition[*].mp_minus_lit`; `nwd/s3b_litexp_results.csv` rows mp-562796, mp-683773 | `784dde3` |
| A8 | Targeted earth-abundant Na substitution space known-rate | **≥70.5% lower bound** (55/78 SMACT-valid; 390 enumerated) | `nwd/q2_collapse_summary.json` | `d9742d0` |
| A9 | Own-stack PBE+U vs experiment touchpoint, Na₃V₂(PO₄)₃ | **2.8957 V computed vs ~3.4 V measured** (anchor_weight=0, empirical U_V=3.1) | `qme.db` `verified_results` id 6 (`sqlite3 -readonly`); `DB_STATE_2026-06-10.md` | `c33e819` |
| A10 | D1 calibration audit COMPLETE: **sd(δ)=0.31 V over n=4 ⇒ FAIL**, absolute-voltage claims retired (ranking-only); core n=3 sd 0.09 V (per-chemistry offset +0.41 V admissible) | sd 0.31 / FAIL | `qme_battery_loop/tasks/d1_corrected_offsets.json` (gate `src/d1_audit.py`) | this branch |

## S2 — System under test (§2)

| # | Claim | Number | Artifact | SHA |
|---|---|---|---|---|
| S2.1 | Verified ledger = 7 rows: 5 Li anchors + 1 Na touchpoint (anchor_weight=0) + 1 computed-only (anchor_weight=0); **all voltage-only** (`voltage_verified_kinetics_pending`); hull not computed; BVSE/NEB never run; **zero novel** | LiCoO₂ 4.120 · LiFe(PO₃)₄ 5.687 · LiNiP₂O₇ 5.232 · LiFeP₂O₇ 5.275 · Li₂Fe(PO₃)₅ 5.6115 · Na₃V₂(PO₄)₃ 2.8957 · Na₃Fe₂(PO₄)₃ 3.5976 V | `qme.db` `verified_results` (query above); `DB_STATE_2026-06-10.md`; `GROUND_STATE_2026-06-10.md` | `c33e819` |
| S2.2 | LiCoO₂ benchmark vs measured window | 4.120 V vs 3.9–4.1 V | `qme.db` id 1; window per `D1_PREREGISTRATION_2026-06-10.md` refs table | `c33e819` / `3119728` |
| S2.3 | dft_runs: 16 rows, all converged, per-run `functional`/`backend`/`n_ion`/`u_provenance`; **mixed backend** (runpod QE 6.4.x era + local_macmini QE 7.3.1), identical cutoffs 50/200 Ry | 16 rows; 0 integrity violations | `qme.db` `dft_runs`; `DB_STATE_2026-06-10.md` | `c33e819` |
| S2.4 | Battery GNN: Siamese `QME_V2_multihead`, MC-dropout; retrained once (v2.4→v2.5) on the 5 PBE+U anchors; anchor-fit voltage MAE | **0.084 V** (0.0840) | `qme.db` `model_versions` row 2 `voltage_mae`; `src/retrain.py` | `c33e819` |
| S2.5 | Held-out LOO-CV gate passed at retrain | **0.208 V** — **DOC-ONLY** (see conflict X1) | `QME_ROADMAP.md:44,68`; `CLAUDE.md` status table; README | `9d88174` |
| S2.6 | GNN training corpus: 2814 graphs; 20 Na pairs (0.7%) | 2814 / 20 / 0.7% | `nwd/RESULTS_na_wedge.md` Q1 | `d9742d0` |
| S2.7 | In-sample Li voltage MAE (context for §2, labeled in-sample) | 0.44 V (n=30) | `nwd/RESULTS_na_wedge.md` Q1 table | `d9742d0` |
| S2.8 | Oracle = **borrowed** MACE-MP-0 backbone ("v3, MP-210k heads"), 128-d embeddings | descriptive | `nwd/RESULTS_na_wedge.md`; `gnome_debunk/gnome_triage_probe_summary.json` `.screens.oracle_stability`; `src/oracle_inference.py` | `d9742d0` |
| S2.9 | GP-UCB: live at N=5, PCA 128→2 (97% var), plain `gp.ucb` (diversity variant NOT wired); **no acquisition-vs-random evidence exists** | descriptive | `src/orchestrator.py:399`; `STATE_OF_THE_ENGINE_2026-06-10.md` §2 | `a24ed7f` |
| S2.10 | Prior-art layer precision audit: known compounds flagged, fictional false-positives | **8/8 flagged, 0/5 false-flagged**; `cleared=False` invariant (downgrade-only) | `tests/test_2s_prior_art_precision.py`; `src/prior_art.py`; status tables | `d9742d0` |
| S2.11 | One full loop cycle ran (5th anchor → GP → retrain fired+activated); loop now gated G1–G3 | descriptive | `qme.db` `model_versions`; `GROUND_STATE_2026-06-10.md`; `STATE_OF_THE_ENGINE_2026-06-10.md` | `c33e819` / `a24ed7f` |

## S3 — Pre-registered protocol (§3)

| # | Claim | Number | Artifact | SHA |
|---|---|---|---|---|
| S3.1 | Verdict tier ladder | screening-grade <0.30 V · ranking-only 0.30–0.50 V · not screening-grade >0.50 V (held-out MAE) | `nwd/preregistration_2026-06-08.md` (committed before metrics: `bd254c2`) | `bd254c2` |
| S3.2 | Primary metric definition: upper edge of 95% bootstrap CI of held-out bias-corrected MAE | verbatim | same | `bd254c2` |
| S3.3 | Failure modes F1–F4 definitions + consequences | verbatim | same | `bd254c2` |
| S3.4 | F5 uncitable-subset STOP condition (>50%) | verbatim | `nwd/STEP3_LITEXP_2026-06-09.md` headers (F5 "locked" with prereg) | `1f5325c` |
| S3.5 | 90-day revision triggers (incl. ≥2 in-box compounds off by >0.4 V ⇒ retire predictor) | verbatim | `nwd/preregistration_2026-06-08.md` | `bd254c2` |
| S3.6 | Curation discipline: quote-anchored extraction; evidence grades A/B/C/D; reference-electrode cross-check; lattice verification vs ingested MP structure; drop-not-guess | operationalized | `nwd/curated_na_cathodes.csv` (columns incl. `tier`, `citation_doi`, `snippet_or_calc`, `self_audit_outcome`); `nwd/STEP3B_LITEXP_VERDICT_2026-06-09.md` §2 | `ed8bcca` |
| S3.7 | Operator audit: 5/5 spot-checks confirmed; maricite row excluded post-validation (phase-identity mismatch); verdict identical at n=7 | 5/5; n=6 canonical | `nwd/STEP3B_OPERATOR_VALIDATION_2026-06-09.md` | `ed8bcca` |

## S4 — Results A: screen vs references, then vs experiment (§4)

| # | Claim | Number | Artifact | SHA |
|---|---|---|---|---|
| S4.1 | OOS-vs-MP raw metrics (n=74) | MAE 0.5892 V · bias +0.4263 V · RMSE 0.7257 V | `nwd/q1_oos_summary.json` | `d9742d0` |
| S4.2 | Pearson(pred, MP-ref), n=74 | 0.28 | `nwd/RESULTS_na_wedge.md` Q1 | `d9742d0` |
| S4.3 | F1 fired: family-bias spread | 0.4419 V (0.6316 − 0.1897) | `nwd/STEP2_BIAS_CORRECTED_2026-06-09.md`; `nwd/step2_summary.json` | `ad780bb` |
| S4.4 | Per-family bias (n≥5): other +0.6316 (n=38) · polyanionic_phosphate +0.2022 (n=26) · layered_oxide +0.1897 (n=9) | as stated | same + `nwd/step2_per_compound.csv` | `ad780bb` |
| S4.5 | LOFO bias-corrected held-out (n=64): point 0.5644 V (worse than raw 0.5892); residual bias +0.1101; upper 95% CI **0.6610 V** | as stated | `nwd/STEP2_BIAS_CORRECTED_2026-06-09.md`; `nwd/step2_summary.json` | `ad780bb` |
| S4.6 | F5 fired: 0/26 OOS phosphates citable with extractable V_avg (100% > 50% STOP); 18/26 no Na-cathode publication of any form | 0/26; 18/26 | `nwd/STEP3_LITEXP_2026-06-09.md`; `nwd/step3_curation_log.csv` | `1f5325c` |
| S4.7 | Step 3b curated set: 9 validated rows (5 Tier A, 3 B, 1 C), 7 predictable (2 no-MP-structure excluded), 5 dropped with reasons | 9/7/5 | `nwd/curated_na_cathodes.csv`; `nwd/STEP3B_LITEXP_VERDICT_2026-06-09.md` §2 | `ed8bcca` |
| S4.8 | All four metric blocks (n=7/6/4/3): every point estimate and every CI bound of the corrected metric > 0.50 V | table | `nwd/s3b_litexp_summary.json` `.blocks` | `784dde3` |
| S4.9 | Per-row signed errors (V): maricite +0.85 · NFPP +0.55 · ABW −0.78 · β −0.43 · Na₂FePO₄F +1.31 · NVPF −0.09 · NaCrO₂ +0.84 | as stated | `nwd/s3b_litexp_results.csv` | `784dde3` |
| S4.10 | Reproducibility: Step-2 overlap rows reproduce within MC-dropout noise | ABW Δ −0.011 V · β Δ −0.055 V | `nwd/s3b_litexp_summary.json` `.three_way_decomposition[*].repro_delta` | `784dde3` |
| S4.11 | Revision-trigger consistency: 2 in-box Fe-phosphates off raw +0.85/+0.55 V ⇒ "retire the predictor" clause engaged | as stated | `nwd/STEP3B_LITEXP_VERDICT_2026-06-09.md` §5; trigger text `bd254c2` | `ed8bcca` |

## S5 — Results B: reference decomposition + curation/coverage evidence (§5)

| # | Claim | Number | Artifact | SHA |
|---|---|---|---|---|
| S5.1 | Three-way decomposition (n=2): ABW pred−MP −0.245 / MP−lit −0.539 / pred−lit −0.784; β +0.104 / −0.538 / −0.434 | as stated | `nwd/s3b_litexp_summary.json` `.three_way_decomposition` | `784dde3` |
| S5.2 | GNN-attributable share of pred−lit: ~31% (ABW), negative/error-reducing (β) | as stated | `nwd/STEP3B_LITEXP_VERDICT_2026-06-09.md` §4 | `ed8bcca` |
| S5.3 | First-charge caveat: NaCoPO₄ V_lit are first-charge averages, ~11% reversible — inflates experimental side | descriptive | same §4 + operator validation §1 | `ed8bcca` |
| S5.4 | Same-direction own-stack systematic: NVP 2.8957 V vs ~3.4 V measured (= A9) | ~−0.5 V | `qme.db` id 6; `DB_STATE_2026-06-10.md` | `c33e819` |
| S5.5 | Warning: GNN retrains anchored to MP/PBE+U voltages inherit ≈0.4–0.5 V deficit vs experiment in this chemistry | descriptive | `nwd/STEP3B_LITEXP_VERDICT_2026-06-09.md` §4 ⚠ block | `ed8bcca` |
| S5.6 | Curation evidence class: 6 wrong proposal mp-ids corrected (incl. mp-754874 namespace collision → Cr₃O₈ battery pair, NOT NFPP; mp-755097→Fe₆O₅F₇; mp-19426→CaWO₄; mp-755519→Li₃MnCr₃O₈; mp-19427→Na₇(CoO₃)₂; mp-22162 nonexistent) | 6 corrections | `nwd/STEP3B_LITEXP_VERDICT_2026-06-09.md` §1 | `ed8bcca` |
| S5.7 | Phase-identity traps: maricite NaFePO₄ amorphizes on first desodiation (predicted-on-crystal ≠ cycled phase); mp-1210501 is Na₂Mn₃(PO₄)₃, not maricite NaMnPO₄; NaVPO₄F identity disputed | 3 documented traps | operator validation §4; verdict §1–2 + drop log | `ed8bcca` |
| S5.8 | Na space saturation: 390 enumerated → 78 SMACT-valid → 55 debunkable-known (70.5% lower bound; paths: 52 structural-family, 20 COD-exact, 2 literature-named); 23 survivors = trivial variants of 2 known families, 1 outright known missed by title-level checker | as stated | `nwd/q2_collapse_summary.json`; `nwd/RESULTS_na_wedge.md` Q2/Q3 | `d9742d0` |
| S5.9 | [PROPOSED INCLUDE] GNoME uniform probe: N=500 (seed 42, pinned ids) of 554,054; 5 flagged (1.0%); hand-audit 3/5 TP ⇒ **0.6% verified floor**; COD-exact 0/500; SHA-pinned source file | as stated | `gnome_debunk/gnome_screen_summary.json`; `gnome_screen_summary_structuredb.json`; `gnome_sample_ids.txt` | `d9742d0` |
| S5.10 | [PROPOSED INCLUDE] GNoME triage funnel: 495 → 49 (SMACT) → 36 (Oracle stability) → 35 (polaron) = 7.1%; Oracle disputes GNoME stability on 31.1% (**independence shown, correctness unknown — labeled unvalidated**) | as stated | `gnome_debunk/gnome_triage_probe_summary.json` | `d9742d0` |

## S6 — Results C: D1 offset audit (v2, verdict COMPLETE)

> v1 shipped this section as a pre-registered design + pending gate (Branch B
> stub). v2 inserts the completed verdict. Every number traces to the committed
> verdict artifact `qme_battery_loop/tasks/d1_corrected_offsets.json`, generated
> by `qme_battery_loop/tasks/d1_offset_verdict_70_560.py` (overlays the
> cutoff-converged 70/560 Ry Final-enthalpy energies onto the published
> `results.json` and runs the committed gate `src/d1_audit.compute_offsets`).
> The consistency sweep asserts all of these appear in the paper (11 D1 checks).

| # | Claim | Number | Artifact | SHA |
|---|---|---|---|---|
| S6.1 | Design: 6 vc-relax jobs, 4 couples; LiMn₂O₄/λ-MnO₂ pre-registered stretch | 6 jobs / n=3 core + 1 stretch | `D1_PREREGISTRATION_2026-06-10.md` | `3119728` |
| S6.2 | Experimental refs: LiCoO₂ 4.0 (3.9–4.1) · LiFePO₄ 3.45 · Li₂FeP₂O₇ 3.5 · LiMn₂O₄ 4.05 | as stated | `D1_PREREGISTRATION_2026-06-10.md`; cites padhi1997/nishimura2010/thackeray1983/ohzuku1990 | `3119728` |
| S6.3 | **Per-couple offsets δ (70/560 Ry):** LiCoO₂ **+0.314→+0.31** · LiFePO₄ **+0.4839→+0.48** · Li₂FeP₂O₇ **+0.4338→+0.43** · LiMn₂O₄ **−0.198→−0.20** | as stated | `d1_corrected_offsets.json` `.offsets`; `tables/t4_d1design.tex` | (uncommitted runtime → committed in this branch) |
| S6.4 | **Verdict: sd(δ)=0.3125→0.31 V over n=4 ⇒ FAIL** (≥0.30 V; retire absolute-voltage claims, ranking-only) | 0.31 V / FAIL | `d1_corrected_offsets.json` `.sd`,`.verdict` | this branch |
| S6.5 | Core n=3 (LiCoO₂, olivine, pyro): mean **+0.4106→+0.41 V**, sd **0.0873→0.09 V** ⇒ PASS (<0.15) — per-chemistry offset admissible | as stated | `d1_corrected_offsets.json` `.core_n3` | this branch |
| S6.6 | **Robustness:** at the pre-registered 200 Ry cutoff the evaluable couples disperse sd **0.6824→0.68 V** ⇒ FAIL at both cutoffs | 0.68 V | `d1_corrected_offsets.json` `.robustness_at_preregistered_200ry` | this branch |
| S6.7 | Cutoff: reported at ecutwfc 70 / ecutrho **560** Ry; LiCoO₂ stable to **4 mV at 720** Ry | 560 / 720 / 4 mV | `d1_corrected_offsets.json` `.cutoff`; phase logs `~/.qme_loop/work/D1_PHASE{2,3,5,6}_*` | this branch |
| S6.8 | Pair B (Li₂FeP₂O₇/LiFeP₂O₇) endpoints energy-converged, force-plateaued (0.0055/0.0061 Ry/au), `bfgs_converged:false`+`accepted:true`, ground-state hold cleared → `ledger_admissible` | descriptive | `d1_offset_verdict_70_560.py`; `RESTART_PROVENANCE.md` | this branch |

## S8 — Methods (§8)

| # | Claim | Number | Artifact | SHA |
|---|---|---|---|---|
| S8.1 | QE 7.3.1 local (Mac Mini M4, Open MPI) + QE 6.4.x RunPod era for early anchor runs; per-run `backend` recorded; cutoffs identical | 50 Ry / 200 Ry everywhere | `qme.db` `dft_runs` (`ecutwfc`/`ecutrho` all 50/200); `qme_battery_loop/CLAUDE.md` | `c33e819` |
| S8.2 | vc-relax; gaussian smearing 0.01 Ry; mixing local-TF; `HUBBARD {ortho-atomic}` card (QE 7.x); energy = `Final enthalpy` after `bfgs converged` | parameters | `D1_PREREGISTRATION_2026-06-10.md`; `src/qe_templater.py`; `qme_battery_loop/CLAUDE.md` | `3119728` |
| S8.3 | Pinned pseudopotentials by name (Li/Fe/P/O/Mn set verbatim in prereg; full per-element table from templater) | names | `D1_PREREGISTRATION_2026-06-10.md`; `src/qe_templater.py` `DEFAULT_PSEUDOS` | `3119728` |
| S8.4 | Hubbard U + provenance: Fe 5.3, Co 3.4, Ni 6.2, Mn 3.9 (literature_standard); V 3.1 (**empirical_fit**, recorded per-run); no ab-initio U exists (hp.x attempt failed; rerun never spawned) | as stated | `qme_battery_loop/CLAUDE.md` U table; `qme.db` `dft_runs.u_provenance`; `STATE_OF_THE_ENGINE_2026-06-10.md` §5.2 | `c33e819` |
| S8.5 | μ_Li = −14.4725646547 Ry (BCC reference, dft_runs id 1); μ_Na = −95.34612073 Ry (dft_runs id 12) | as stated | `qme.db` `dft_runs` ids 1, 12; `qme_battery_loop/CLAUDE.md` | `c33e819` |
| S8.6 | Spin protocol: FM convention (Wang-2006/MP); expected manifolds per run; pair excluded if a half converges off-manifold; Na₃Fe₂(PO₄)₃ desodiated required fixed spin (tot_mag 16.0, −2592.7908543698 Ry) | as stated | `D1_PREREGISTRATION_2026-06-10.md` magnetics table; `qme_battery_loop/CLAUDE.md` status row | `3119728` / `c33e819` |
| S8.7 | n_ion bookkeeping: counted from staged cells, never from formulas; hard-asserted in analysis | descriptive | `D1_PREREGISTRATION_2026-06-10.md`; `tasks/d1_offset_analysis.py`; `dft_runs.n_ion` | `3119728` |
| S8.8 | Voltage formula V = −[E_lith − E_delith − n·μ]·(13.605693122994 eV/Ry)/n with explicit per-pair Δn | formula | `D1_PREREGISTRATION_2026-06-10.md`; `src/qe_parser.py` | `3119728` |
| S8.9 | Na₃Fe₂(PO₄)₃ 3.5976 V booked COMPUTED-ONLY (Fe³⁺/Fe⁴⁺ desodiation couple has no Tier A/B experimental V_avg; measured ~2.5 V plateau is the different Fe³⁺/Fe²⁺ couple) | as stated | `DB_STATE_2026-06-10.md` addendum; `qme.db` id 7 | `c33e819` |

---

## X12–X13 — v2 D1 flags (surfaced + operator-approved 2026-06-28)

| # | Conflict / flag | Detail | Resolution |
|---|---|---|---|
| **X12** | **Pre-registration cutoff deviation.** | The pre-registration (`D1_PREREGISTRATION_2026-06-10.md`) fixed ecutwfc 50 / ecutrho 200 Ry ("identical to the anchor scale"). The reported audit was recomputed at 70/560 Ry. | **Disclosed in Results C** (the 200 Ry run was numerically unconverged: LiFePO₄ cell runaway +0.6 V, Li₂FeP₂O₇ non-convergence, LiCoO₂ +0.19 V shift). **Operator-approved 2026-06-28** with a robustness sentence added: the **FAIL verdict holds at both cutoffs** (200 Ry evaluable sd 0.68 V; 560 Ry sd 0.31 V) — artifact-backed via `d1_corrected_offsets.json` `.robustness_at_preregistered_200ry`. This is the paper's chief reviewer-risk; it is conceded, not hidden. |
| **X13** | **D1 verdict provenance was uncommitted at handoff.** | At session start the v2 draft's D1 numbers traced only to runtime scripts/logs in `~/.qme_loop/work/D1_PHASE*` (not committed); the committed `results.json` + `d1_offset_analysis.py` still held the superseded 200 Ry record (gate "not evaluated", pair B on provenance hold). The two disagreed (e.g. LiFePO₄ +1.118 vs +0.48). | **Resolved:** committed `tasks/d1_offset_verdict_70_560.py` + `tasks/d1_corrected_offsets.json` (overlay generator + verdict artifact; energies = Final-enthalpy values verified against the phase logs). `results.json` left untouched as the published 200 Ry record (operator-approved). All v2 D1 numbers now trace to the committed artifact; consistency sweep asserts them (11 checks). `bfgs_converged:false`+`accepted:true` preserved per CLAUDE.md rule #2. |

## X — Conflicts & provenance flags (surfaced at HALT-1, per contract #4)

| # | Conflict / flag | Detail | Proposed handling (operator may override) |
|---|---|---|---|
| **X1** | **LOO-CV gate 0.208 V is doc-only.** | The number appears in committed status docs (`QME_ROADMAP.md`, both CLAUDE.md, README) but no committed fold-level eval artifact exists; `~/.qme_loop/work/retrain_eval/loo/fold_*/` contains only weights. `model_versions` carries anchor-fit 0.084 V (db-backed) and `final_val_loss` 0.139. | **RESOLVED BY OPERATOR (HALT-1, 2026-06-12): the 0.208 V number is OMITTED from the paper entirely.** The LOO-CV gate is stated qualitatively only (that a held-out leave-one-out gate against the model's own five DFT anchors existed and gated activation). Reason: a number with no committed artifact does not enter this paper — that is the paper's thesis. S2.5 is therefore descriptive-only; no numeric claim is mapped to it. |
| **X2** | **NaCrO₂ V_lit arithmetic stated two ways.** | Verdict: capacity-weighted (0.25·2.85 + 0.35·3.43)/0.60 = 3.19 ⇒ 3.20 V (canonical CSV value). Operator validation §3 illustrates "(3.1+3.7)/2 = 3.4 V" while confirming Tier B and the row. | **RESOLVED BY OPERATOR (HALT-1, 2026-06-12):** paper uses **3.20 V** (canonical capacity-weighted CSV value) with the verdict's sensitivity note (common 2.5–3.6 V protocol gives ~2.9–3.0 V, which would *increase* the +0.84 V residual — verdict unchanged). The operator's (3.1+3.7)/2 = 3.4 V illustration stays **verbatim** in the appendix as part of the carried record, with a one-line note that the canonical value is the capacity-weighted 3.20 V. |
| **X3** | **Mixed-platform anchor scale.** | Docs describe one PBE+U scale; `dft_runs.backend` shows anchors span RunPod-era QE 6.4.x and local QE 7.3.1 (identical cutoffs/pseudos/U). D1 prereg itself re-runs LiFeP₂O₇ so pair B "sits entirely on the local scale" — an implicit acknowledgment. | Methods discloses the mixed provenance explicitly (per-run backend recorded in db); limitation noted. |
| **X4** | **Operator-validation §2 heading clerical error.** | Heading "Na₂FeP₂O₇" over content that is the Na₂FePO₄F row — already flagged in the doc's machine note (verbatim-paste rule). | Appendix curation log carries the clerical note verbatim; paper cites the correct compound. |
| **X5** | **"Tier" is overloaded.** | Pre-registered *verdict tiers* (screening-grade ladder) vs Step 3b *evidence tiers* A/B/C/D (quote-anchoring strength). A/B/C/D grades were operationalized in the Step 3b run (CSV `tier` column), not in the bd254c2 pre-registration. | Paper renames A/B/C/D to **evidence grades** and says plainly they were defined at curation time, not pre-registered; the pre-registered objects are the verdict ladder, the primary metric, and F1–F5. |
| **X6** | **Old draft numbers that do NOT carry over.** | `QME_arXiv_v1.tex` claims "equivariant" GNN, Oracle "171,000 crystals / Ef MAE 0.030 eV/atom", "experiment-comparable PBE+U accuracy". No committed artifact verifies the oracle-head metrics; "equivariant" is unverified for `QME_V2_multihead`; "experiment-comparable" is contradicted by A7/A9. | None of these enter the new paper. Oracle described qualitatively as borrowed MACE-MP-0 + property heads (artifact wording, S2.8). |
| **X7** | **Temporal snapshot mismatch (not a live conflict).** | `STATE_OF_THE_ENGINE` (2026-06-10) counted 12 converged runs / 5 voltage rows; db now has 16 / 7 after Gate-2 sync + the 2026-06-11 Fe³⁺/Fe⁴⁺ booking. | Paper uses current db numbers; cites STATE_OF_THE_ENGINE only for review-verdict language, not counts. |
| **X8** | **GNoME flagged-rate vs verified floor.** | Screen summary: 5/500 flagged (1.0%, Wilson lo 0.4%). Hand audit: 3/5 verified TP ⇒ 0.6% floor. Both artifact-backed; paper must always pair the 1.0% flag rate with the 0.6% verified floor and the lower-bound framing. | Stated as in S5.9; never quoted as a point estimate of GNoME's known-rate. |
| **X9** | **F5's verbatim text is not in the bd254c2 pre-registration file.** | `preregistration_2026-06-08.md` (bd254c2) contains F1–F4 only. The F5 STOP condition's verbatim text is committed in `STEP3_LITEXP_2026-06-09.md` (1f5325c), which quotes the operator's Step-3 spec and asserts F5 was "locked" with the prereg. | Paper presents F1–F4 as pre-registered at bd254c2 and F5 as **fixed in the Step-3 protocol before curation began** (committed at 1f5325c) — never as part of the bd254c2 document. Appendix C labels the two provenances separately. |
| **X11** | **Curated CSV misattributes the NVPF source's first author.** | `curated_na_cathodes.csv` notes say "Bianchini/Tarascon NComms 10,585 (2019)"; the committed DOI `10.1038/s41467-019-08359-y` resolves on Crossref to **Yan et al.**, Nat. Commun. 10 (2019) — Tarascon last author, Bianchini not an author. The quote anchor and DOI stand. | Bib entry cited as resolved (`yan2019`); logged in `BIB_AUDIT.md` note 1. The V_lit=3.95 V row and its snippet are unaffected. |
| **X10** | **STEP2 report contains an internal prose inconsistency.** | `STEP2_BIAS_CORRECTED_2026-06-09.md` states "The point-estimate bias-corrected MAE (0.5644 V) is *worse* than the raw MAE (0.5892 V)" — numerically 0.5644 < 0.5892. The intended (and mechanically correct) point is that the correction recovers almost nothing relative to the 0.16 V theoretical floor and leaves a non-zero residual bias (+0.1101 V). | Paper reports the numbers (0.5892 raw → 0.5644 corrected, residual bias +0.1101 V, upper CI 0.6610 V) and the F1 mechanism without repeating the artifact's "worse than raw" sentence. Logged here per contract #4. |

## Banned-by-contract (recorded so they cannot drift in)

- **Any preliminary D1 offset number.** The analysis script's complete output is the only
  reportable source (contract #5). Until it exists, Results C contains the design + gate only.
- **"Ground truth" for any computed number; "verified" without the voltage-only,
  kinetics-pending qualifier; "novel"/"discovery" for any candidate** (corpus-absence ≠ novelty;
  `cleared=False` invariant).
- **Anchor voltages 5.23–5.69 V as practical-cathode results** (electrolyte-incompatible
  couples; no experimental electrochemistry at those couples — red-team concession, §7).


==> anc/D1_PREREGISTRATION_2026-06-10.md <==
# D1 OFFSET AUDIT — PRE-REGISTRATION (committed BEFORE any result exists)

**Purpose (gate G1).** Measure the offset δ = V_QME(PBE+U) − V_experiment on known Li-ion
couples to determine whether QME's bench is *calibratable* — the single gate that decides
whether absolute-voltage language survives anywhere in QME.

**Decision rule (pre-committed, no post-hoc adjustment):**
- **PASS** — sd(δ) < 0.15 V across the offset points → the scale is calibratable per
  chemistry family; publish voltages with the calibrated offset and error bars.
- **FAIL** — sd(δ) ≥ 0.3 V → absolute-voltage claims are retired everywhere
  (ranking-only language); hp.x ab-initio U (D9) and beyond-PBE+U methods become the path.
- **GRAY ZONE** — 0.15 ≤ sd < 0.3 V → operator decision, documented at sync time.

**Offset points.** Core n=3: (1) LiCoO₂ — already computed 4.120 V (existing anchor);
(2) LiFePO₄/FePO₄; (3) Li₂FeP₂O₇/LiFeP₂O₇. Stretch 4th point: LiMn₂O₄/λ-MnO₂ —
**pre-registered as STRETCH-COMPOUND**: if either Mn half fails to converge in the
registered spin manifold, the verdict is issued on the n=3 core alone and the Mn point is
reported as excluded (this exclusion path is pre-committed here, not decided after results).

## Experimental references (pre-registered targets)

| Couple | V_exp (V) | Source |
|---|---|---|
| LiCoO₂ → Li₀.₅CoO₂ | 4.0 (3.9–4.1 window) | standard plateau; existing QME benchmark |
| LiFePO₄ → FePO₄ | 3.45 | Padhi, Nanjundaswamy & Goodenough, J. Electrochem. Soc. 144, 1188 (1997) |
| Li₂FeP₂O₇ → LiFeP₂O₇ | 3.5 | Nishimura, Nakamura, Natsui & Yamada, JACS 132, 13596 (2010) |
| LiMn₂O₄ → λ-MnO₂ | 4.05 (avg of ~3.95/~4.15 plateaus) | Thackeray et al., Mater. Res. Bull. 18, 461 (1983); Ohzuku et al., JES 137, 769 (1990) |

## The six runs (inputs staged by `qme_battery_loop/tasks/d1_stage_inputs.py`)

| Job | Cell | nat | n_Li | Structure source |
|---|---|---|---|---|
| d1_lifepo4_li | LiFePO₄ olivine, conventional | 28 | 4 | MP mp-19017 (e_hull 0.0000) |
| d1_fepo4_de | FePO₄ heterosite (topotactic Li removal from the same cell) | 24 | 0 | derived |
| d1_li2fep2o7_li | Li₂FeP₂O₇, conventional (4 f.u.) | 48 | 8 | MP mp-779056 (e_hull 0.0044) |
| d1_lifep2o7_li | LiFeP₂O₇ — QME canonical 4-f.u. cell, RE-RUN on QE 7.3.1 | 44 | 4 | `candidates.structure_json` (id 5) |
| d1_limn2o4_li | LiMn₂O₄ spinel, primitive (2 f.u.) — STRETCH | 14 | 2 | MP mp-1272804 (e_hull 0.0000) |
| d1_lmno2_de | λ-MnO₂ (topotactic Li removal from the same cell) — STRETCH | 12 | 0 | derived |

All n_Li values above were **counted from the actual staged cells** (not inferred from
formulas) and are re-asserted by hard checks in the analysis script before any voltage is
computed.

## Magnetics — pre-registered BEFORE submission

FM (ferromagnetic alignment) is the registered convention for all runs — the established
MP / Wang-2006 GGA+U voltage convention — with free vc-relax (ibrav=0, no symmetry
constraint), so Jahn–Teller distortion is allowed wherever the electronics want it.

| Run | Registered manifold | Expected converged total |mag| |
|---|---|---|
| d1_lifepo4_li | 4×Fe²⁺ HS (d⁶, 4 μB) FM | 16.0 μB |
| d1_fepo4_de | 4×Fe³⁺ HS (d⁵, 5 μB) FM | 20.0 μB |
| d1_li2fep2o7_li | 4×Fe²⁺ HS FM | 16.0 μB |
| d1_lifep2o7_li | 4×Fe³⁺ HS FM | 20.0 μB |
| d1_limn2o4_li | FM, mixed-valence 2×Mn³⁺ HS (d⁴, 4 μB) + 2×Mn⁴⁺ (d³, 3 μB); **JT allowance: free vc-relax**, the two Mn classes may differentiate bond lengths | 14.0 μB |
| d1_lmno2_de | 4×Mn⁴⁺ (d³) FM | 12.0 μB |

**LiMn₂O₄ caveat (the reason it is the stretch compound):** the true low-T ground state is
charge-ordered/AFM orthorhombic (Rodríguez-Carvajal et al., PRL 81, 4660 (1998)); FM cubic
spinel is the standard computational convention for the room-temperature average voltage
(Wang & Ceder GGA+U convention) but contributes a documented model-choice uncertainty of
order tens of meV/f.u. Spin-consistency rule (pre-committed): a pair half that converges
outside its registered manifold (e.g. spin-sloshed non-integer magnetization à la
Na₃Fe₂(PO₄)₃) excludes that offset point from the gate statistic.

## Run parameters (identical across all six; identical to the anchor scale)

QE 7.3.1 local (`local_macmini`) · vc-relax · ecutwfc 50 Ry / ecutrho 200 Ry · gaussian
smearing 0.01 Ry · `HUBBARD {ortho-atomic}` after K_POINTS · **U: Fe-3d 5.30, Mn-3d 3.90**
(literature_standard; Co 3.4 applies only to the existing LiCoO₂ point) · mixing local-TF ·
pinned pseudos: `li_pbe_v1.4.uspp.F.UPF`, `Fe.pbe-spn-kjpaw_psl.0.2.1.UPF`,
`P.pbe-n-rrkjus_psl.1.0.0.UPF`, `O.pbe-n-kjpaw_psl.0.1.UPF`, `mn_pbe_v1.5.uspp.F.UPF` ·
μ_Li = −14.4725646547 Ry (in-DB BCC reference run).

## Voltage formulas (explicit n_Li bookkeeping)

Ry→eV = 13.605693122994. μ = μ_Li above.

- **Pair A (same cell, Δn=4):** V = −[E(d1_lifepo4_li) − E(d1_fepo4_de) − 4μ]·Ry→eV / 4
- **Pair B (different cells, both 4 f.u., Δn=1 per f.u.):**
  V = −[E(d1_li2fep2o7_li)/4 − E(d1_lifep2o7_li)/4 − 1·μ]·Ry→eV / 1
  (hard-asserted: nat 48 & 44, n_Li 8 & 4 → 4 f.u. each)
- **Pair C (same cell, Δn=2):** V = −[E(d1_limn2o4_li) − E(d1_lmno2_de) − 2μ]·Ry→eV / 2

Energies are the `Final enthalpy` after `bfgs converged` (never the post-convergence
`! total energy`), per the established parsing rule.

## Execution order (lowest-attention first: phosphates, then Mn last)

1. d1_lifepo4_li → 2. d1_fepo4_de → 3. d1_li2fep2o7_li → 4. d1_lifep2o7_li →
5. d1_limn2o4_li → 6. d1_lmno2_de — sequential, one `pw.x` at a time, on the
`~/.qme_loop/qme_local_scheduler.py` queue (results land in `runpod_data/results.json`,
then human-gated sync to `qme.db`).

Analysis: `qme_battery_loop/tasks/d1_offset_analysis.py` (committed as a stub alongside
this document, before results exist). Scoping note: the pre-check verdict on this audit
design was PARTIAL (inherited from the 2026-06-10 review); the Li₂FeP₂O₇ endpoints are
relaxed in their own equilibrium cells (the thermodynamically correct two-phase treatment),
and the LiFeP₂O₇ re-run replaces the RunPod-era energy with a same-machine QE 7.3.1 value
so pair B sits entirely on the local scale.


==> anc/STEP3B_LITEXP_VERDICT_2026-06-09.md <==
# STEP3B_LITEXP_VERDICT — MACHINE-CURATED literature validation (2026-06-09)

> **OPERATOR-VALIDATED 2026-06-09, PROVISIONAL (F3): not screening-grade, n_held_out=6
> (maricite row excluded post-validation for phase-identity mismatch; verdict identical at
> n=7).**
>
> Operator validation record: [STEP3B_OPERATOR_VALIDATION_2026-06-09.md](STEP3B_OPERATOR_VALIDATION_2026-06-09.md) (5/5 spot-checks CONFIRMED).
>
> This run was executed autonomously (operator delegated the validation research; no human
> validated rows before prediction). Every V_lit is quote-anchored to a source fetched during
> the run. This verdict does **NOT** gate any pipeline build decision until the operator
> completes the spot-check list at the bottom.

## Lineage

| Artifact | SHA |
|---|---|
| Pre-registration (tier ladder, F1–F5) | `bd254c2` |
| Step 2 (LOFO bias-corrected 0.6610 V, F1-invalidated) | `ad780bb` |
| Step 3 F5 STOP (0/26 citable in OOS phosphates) | `1f5325c` |
| Step 3b curation proposal (n=13, human gate skipped by operator delegation) | `23b6a6a` |
| `main` (untouched) | `97947be` |
| Branch | `phase-b/step3b-curated-2026-06-09` |

Model: **active `qme-v2.5-battery`** pinned via `QME_BATTERY_WEIGHTS`
(`~/.qme_loop/work/models/qme-v2.5-battery/qme_qme-v2.5-battery_calibrated.pth`), same
inference path as `q1_oos.py` (`predict_from_structure`, MC-dropout active). Throwaway
`QME_DB_PATH`; `qme.db` untouched.

---

## 1. What changed vs the proposal (curation corrections)

The proposal (23b6a6a) was written without MP-API access; machine validation found **most of
its mp-ids were wrong** and two of its structural premises false:

1. **NFPP is NOT in the training corpus.** The proposal flagged mp-754874 as in-training. The
   training graph `na_mp-754874_Na.pt` is the **Na0–1Cr3O8** battery pair
   (`na_ion_candidates.csv` battery-id `mp-754874_Na`, id_discharge mp-1101719) — an mp-id
   namespace collision, not leakage. NFPP's real MP entry is **mp-1203835** (experimental,
   Pn2₁a, lattice-verified vs Kim 2012). The operator's "in-sample anchor only" instruction is
   therefore moot: NFPP enters the held-out set as a normal row.
2. **The claimed NaMnPO4 overlap row was a different compound.** mp-1210501 (OOS set,
   "Na0-0.67MnPO4") is **Na2Mn3(PO4)3** (C2/c), not maricite NaMnPO4 (true maricite =
   mp-17967, lattice-verified). The "free" three-way decomposition for NaMnPO4 was invalid.
3. Wrong mp-ids corrected: NaFePO4 mp-755097→**mp-19226** (was Fe6O5F7); Na2FeP2O7
   mp-19426→**NO MP ENTRY** (was CaWO4); NVPF mp-755519→**mp-694937** (was Li3MnCr3O8);
   NaCrO2 mp-19427→**mp-578604** (was Na7(CoO3)2); Na2FePO4F mp-22162 (nonexistent)→
   **mp-1194940**; NaNi0.5Mn0.5O2 mp-686057 (was LiNbO3)→**NO MP ENTRY**.
4. Wrong/secondary citations corrected: NFPP true primary = **JACS 134, 10369 (2012),
   10.1021/ja3038646** (proposal's `10.1021/cm4014104` does not resolve on Crossref);
   Na2FePO4F Na-cell paper = **Kawabe/Komaba ECom 13, 1225 (2011), 10.1016/j.elecom.2011.08.038**
   (per operator decision #3 — Ellis 2007's 3.5 V is the Li system); NaCoPO4 polymorph-resolved
   electrochemistry = **Chiring/Senguttuvan JSSC 293, 121766 (2021), 10.1016/j.jssc.2020.121766**
   (proposal's Whittingham-olivine framing replaced — maricite α-NaCoPO4 is *inactive*,
   <10 mAh/g, in the same paper).
5. The two "inferred" DOIs in the proposal verified correct: NaCrO2 `10.1016/j.elecom.2009.12.033`,
   NaNi0.5Mn0.5O2 `10.1021/ic300357d` (titles confirmed via Unpaywall/OpenAlex metadata).

## 2. Per-row validation table (9 surviving rows)

Full snippets, cell configs, spin states and audit trails in
[`curated_na_cathodes.csv`](curated_na_cathodes.csv). Summary:

| Row | Polymorph / mp-id | Family | V_lit (V vs Na/Na⁺) | Tier | Anchor (fetched source) | Audit |
|---|---|---|---|---|---|---|
| NaFePO4 | maricite, mp-19226 | phosphate | **2.60** | **C** (LOW CONF) | Kim 2015 EES full PDF (Caltech OA): Fig. 1a read-off; *no numeric V_avg in text* | CONFIRMED (Tier C) |
| Na4Fe3(PO4)2(P2O7) | NFPP Pn2₁a, mp-1203835 | phosphate | **3.20** | **A** | JACS 2012 abstract: "similar to 3.2 V (vs Na) for the Na-ion cell" | CONFIRMED-CORRECTED (citation) |
| NaCoPO4 | ABW P2₁/n, mp-562796 | phosphate | **4.50** | **A** (first-charge avg) | Chiring 2021 OSTI ms: "average voltages of ~ 4.3 and 4.5 V vs. Na+/Na0" | CONFIRMED w/ caveat |
| NaCoPO4 | β P6₅, mp-683773 | phosphate | **4.30** | **A** (first-charge avg) | same source (abstract rounds β to ~4.2; 0.1 V internal variance recorded) | CONFIRMED w/ caveat |
| Na2FePO4F | Pbcn, mp-1194940 | fluorophosphate | **2.985** | **B** | Kawabe 2011 (TUS Pure abstract): "plateaus at 3.06 and 2.91 V vs. Na metal"; (3.06+2.91)/2 | CONFIRMED |
| Na3V2(PO4)2F3 | NVPF, mp-694937 | fluorophosphate | **3.95** | **B** | Bianchini 2019 NComms (OA full text): "plateaus of equal amplitudes centered at ~3.7 and ~4.2 V"; (3.7+4.2)/2 | CONFIRMED |
| NaCrO2 | O3 R-3m, mp-578604 | layered_oxide | **3.20** | **B** | Bo/Ceder 2016 ChemMater full PDF: phase windows 2.6–3.1 V (0.25 Na) + 3.1–3.75 V (0.35 Na); capacity-weighted = 3.19; Fig. 1 read 3.2–3.3 | CONFIRMED w/ note |
| Na2FeP2O7 | P-1, **no MP entry** | phosphate | **3.00** | **A** | Barpanda 2012 abstract: "redox potential centered around 3 V (vs. Na/Na+)" | CONFIRMED — excluded from metrics |
| Na2Fe2(SO4)3 | alluaudite, **no MP entry** | sulfate | **3.80** | **A** | Barpanda 2014 NComms abstract: "redox potential at 3.8 V (versus Na…)" | CONFIRMED — excluded from metrics |

All cells vs **Na metal** (reference-electrode cross-check passed on every surviving row).
All polymorphs **lattice-verified** against the MP structure the GNN ingested (Rietveld or
published cells; see CSV notes). `in_training_corpus=False` for all 9, verified against the
20 `battery_graphs/na_mp-*_Na.pt` compositions via `na_ion_candidates.csv` (not mp-id string
match). Closest training adjacency (disclosed): training pair Na0–1Co2P3O10 shares the
Na-Co-P-O chemsys with the NaCoPO4 rows (different compound and stoichiometry).

### Drop log (5 rows)

| Compound | Reason |
|---|---|
| NaMnPO4 (maricite, mp-17967) | **No defensible V_avg exists.** Mohsin 2023 (KIT OA PDF, fetched + figure rendered): best-enabled material reaches 47 mAh/g (~30% theoretical) with ~2.4 V charge/discharge hysteresis; discharge capacity dominated by the <1.5 V region (Fig. 5 read). Proposal's "~3.5 V" guess unsupported. Maricite NaMPO4 inactivity independently confirmed by Chiring 2021. |
| NaVPO4F (mp-1238774) | **Identity + polymorph + reference-electrode failures.** Barker 2003's "3.7 V" is a **full-cell vs hard carbon** value (abstract, fetched), not vs Na/Na⁺; the compound's identity is disputed in later literature (tavorite NaVPO4F with vanadyl defects, Boivin/Croguennec; "NaVPO4F or Na3V2(PO4)2F3" question; multiphase samples); MP's only entry is theoretical Pna2₁ matching neither claimed phase. |
| NaFeSO4F (mp-1105952) | Primary paper (Tripathi/Nazar 2010, abstract fetched) is a synthesis/structure paper; no Na-cell V_avg in primary literature (proposal itself flagged probable drop). |
| NaNi0.5Mn0.5O2 | **No MP structure** (disordered TM layer; Na-Ni-Mn-O chemsys has no matching entry) → GNN cannot ingest. Komaba 2012 abstract states a 2.2–3.8 V window but no V_avg; no figure access → no tier reachable. |
| P2-Na2/3MnO2 | **No MP structure** (no Na2Mn3O6-type entry in 93-entry Na-Mn-O chemsys); proposal's primary citation is structural-only (2002); no anchored electrochemistry source fetched. |

### Tier census and the phosphate floor

Tier A = 5, Tier B = 3, Tier C = 1, Tier D = 0. **Polyanionic_phosphate rows reaching
Tier A/B/C = 5** (NaFePO4-m, NFPP, NaCoPO4-ABW, NaCoPO4-β, Na2FeP2O7) → the F5-spirit STOP
floor is met **by row count, with two disclosures**: (i) the two NaCoPO4 rows are polymorphs
of one compound — counting compounds instead of rows gives 4 and would have fired the STOP;
(ii) Na2FeP2O7 has no MP structure, so only **4 phosphate rows enter the held-out metrics**.
Per instruction, the bar was not lowered and no replacement compounds were hunted; the report
covers what exists.

---

## 3. Metrics (GNN active qme-v2.5-battery vs literature V_avg)

Per-row results: [`s3b_litexp_results.csv`](s3b_litexp_results.csv); machine-readable summary:
[`s3b_litexp_summary.json`](s3b_litexp_summary.json). All 7 predicted rows are held-out
(`in_training_corpus=False`); full-set = held-out set.

### Primary metric (pre-reg bd254c2: bias-corrected held-out MAE, conservative upper 95% CI)

n_held_out = 7 → **LOOCV** additive bias correction (5 ≤ n < 10 per spec).

| Metric block | n | raw MAE | raw bias | raw MAE 95% CI | LOOCV-corrected MAE | corrected MAE 95% CI |
|---|---|---|---|---|---|---|
| Held-out, all tiers | 7 | 0.694 | +0.319 | [0.421, 0.959] | **0.756** | [0.515, **1.017**] |
| Held-out, **without Tier C** | 6 | 0.668 | +0.231 | [0.370, 0.977] | 0.802 | [0.513, **1.092**] |
| polyanionic_phosphate, all tiers | 4 | 0.654 | +0.045 | [0.493, 0.816] | 0.872 | [0.657, 1.088] |
| polyanionic_phosphate, w/o Tier C | 3 | 0.590 | −0.222 | [0.434, 0.784] | 0.774 | [0.318, 1.161] |

**Tier-C sensitivity: the verdict tier does NOT change with or without the Tier C row** —
every variant's conservative upper-CI (and indeed every point estimate, and even every lower
CI bound of the corrected metric) sits **above the 0.50 V "not screening-grade" threshold**.

### Why the bias correction makes it WORSE (methodology red flag, F1/F4-analog)

Signed errors: +0.85 (NaFePO4-m), +0.55 (NFPP), −0.78 (ABW), −0.43 (β), +1.31 (Na2FePO4F),
−0.09 (NVPF), +0.84 (NaCrO2). The mean bias (+0.32 V) is not the structure of the error —
the residual is **strongly voltage-dependent: Pearson r(signed err, V_lit) = −0.939**. The
GNN compresses predictions into a ~3.4–4.3 V band: it **over-predicts every compound below
~3.5 V and under-predicts the 4.3–4.5 V cobalt rows**. A single additive correction
transfers error between regimes instead of removing it (raw 0.694 → corrected 0.756). This
is the experimental-reference confirmation of Step 2's F1 finding (family-dependent bias)
and of the Na-wedge probe's regression-toward-the-mean pathology.

### Per-compound residuals (polyanionic_phosphate)

| Compound | tier | V_lit | V_pred | signed err |
|---|---|---|---|---|
| NaFePO4 (maricite) | C | 2.60 | 3.448 | **+0.85** |
| NFPP | A | 3.20 | 3.751 | **+0.55** |
| NaCoPO4 (ABW) | A | 4.50 | 3.716 | **−0.78** |
| NaCoPO4 (β) | A | 4.30 | 3.866 | **−0.43** |

### NFPP sanity line (operator decision #1)

NFPP was to be an in-sample anchor; it is in fact held-out (Section 1). Its prediction:
**3.751 V vs lit 3.20 V (+0.55 V)** — reported separately as requested, and consistent with
the low-V over-prediction pattern.

### Reproducibility check

Re-running the two Step-2 overlap rows through the same path reproduced the q1_oos
predictions within MC-dropout sampling noise: ABW Δ = −0.011 V, β Δ = −0.055 V.

---

## 4. Three-way decomposition (Step-2 overlap rows; n=2, polymorph-resolved)

| Row | V_pred | V_MP | V_lit | V_pred−V_MP | V_MP−V_lit | V_pred−V_lit |
|---|---|---|---|---|---|---|
| NaCoPO4-ABW (mp-562796) | 3.716 | 3.961 | 4.50 | **−0.245** | **−0.539** | −0.784 |
| NaCoPO4-β (mp-683773) | 3.866 | 3.7625 | 4.30 | **+0.104** | **−0.538** | −0.434 |

On this (small, n=2) overlap: **the dominant term in the prediction-vs-experiment gap is the
MP reference itself** — MP's computed average voltage sits **≈0.54 V below** the measured
value on *both* polymorphs, with remarkable consistency — while the GNN-vs-MP deviation is
smaller and mixed-sign (−0.25 / +0.10 V). For β the GNN actually lands *closer* to experiment
than its own MP reference (|−0.43| < |−0.54|); for ABW it lands farther (−0.78). Regarding
the Step 2 **+0.2022 V phosphate family offset** (GNN vs MP): these two rows say that offset
is **not predominantly GNN-attributable once experiment is the reference** — the
GNN-attributable share of (V_pred−V_lit) is ~31% for ABW and negative (error-reducing) for β;
the MP-reference-attributable share is ~69% and ~124% respectively. **n=2 with first-charge
caveat — this is a direction, not an estimate.**

### ⚠ MP-vs-experiment offset — consequential for QME's own PBE+U anchors

Both decomposition rows show MP (GGA+U insertion-voltage) **under-predicting measured Na
voltages by ~0.54 V** — same direction and similar magnitude as QME's own measured PBE+U
systematic (Na3V2(PO4)3: QME 2.90 V vs ~3.4 V exp; MP-PBE+U ~3.3 V; documented ~0.4–0.5 V
gap). Caveat cutting the other way: the NaCoPO4 V_lit values are **first-charge averages
with ~11% reversibility** — kinetic polarization inflates them above equilibrium, so part of
the 0.54 V is experimental upper-bias, not pure DFT error. Net: the finding *supports* the
existing roadmap position (PBE+U has a known systematic; ab-initio U via hp.x, and ultimately
beyond-PBE+U, is the moat-aligned response) and **warns that GNN retrains anchored to
MP/PBE+U voltages inherit a ≈0.4–0.5 V deficit vs experiment in this chemistry**.

---

## 5. Verdict

Pre-registered ladder (bd254c2) applied to the conservative **upper 95% CI of the
LOOCV-bias-corrected held-out MAE = 1.017 V** (with Tier C; 1.092 V without):

> **OPERATOR-VALIDATED 2026-06-09, PROVISIONAL (F3): not screening-grade, n_held_out=6
> (maricite row excluded post-validation for phase-identity mismatch; verdict identical at
> n=7).**

- The verdict is robust to every computed variant: raw vs corrected, ±Tier C, full set vs
  phosphate subset — all point estimates and all CI bounds exceed 0.50 V.
- **F3 fired** (n_held_out 7 < 20 → PROVISIONAL).
- **F1/F4-analog fired**: voltage-dependent, sign-flipping residual (r = −0.939) → no
  additive calibration is issuable; the corrected metric is reported because the pre-reg
  demands it, not because the correction is meaningful.
- **F5-spirit disclosure**: phosphate Tier-A/B/C floor met by row count (5) only when
  polymorphs count separately and including one unpredictable row; metrics rest on 4
  phosphate rows.
- Pre-reg revision-trigger note: two in-box Fe-phosphate compounds (NaFePO4-m, NFPP) disagree
  with corrected predictions by >0.4 V and >0.2 V respectively (raw +0.85/+0.55) — under the
  pre-registered 90-day trigger language, ≥2 such cases "retire the bias-corrected predictor
  entirely." Consistent with this verdict.

### Failure modes fired (summary)

| Mode | Status |
|---|---|
| F3 (n<20 → PROVISIONAL) | **FIRED** (n=7) |
| F1/F4-analog (voltage-dependent, sign-flipping bias) | **FIRED** (r=−0.939; correction worsens MAE) |
| F5-spirit (phosphate floor) | **MET WITH DISCLOSURES** (5 rows / 4 predictable / 4 if counted by compound) |
| Tier-C flip check | **NOT fired** (verdict identical ± Tier C) |
| Fabrication guard | All 9 V_lit values quote-anchored to sources fetched in-run; 5 rows dropped rather than guessed |

---

## 6. SPOT-CHECK LIST for the operator (~15 min)

Ordered by leverage on the verdict:

1. **NaCoPO4-ABW, mp-562796 (drives the decomposition).** Open the OSTI accepted manuscript
   <https://www.osti.gov/servlets/purl/1840566> (DOI 10.1016/j.jssc.2020.121766), Section 3.5:
   confirm "average voltages of ~ 4.3 and 4.5 V vs. Na+/Na0" refers to **first-charge**
   profiles of β- and ABW-NaCoPO4 (~11% reversible), and Table 1's ABW cell
   (5.231/10.008/7.386 Å, P2₁/n) matches mp-562796.
2. **NaCoPO4-β, mp-683773 (second decomposition row).** Same document: confirm the choice
   V_lit(β)=4.3 (body text/Fig. 7) over the abstract's ~4.2, and the P6₅ cell (10.164/23.854 Å)
   matches mp-683773.
3. **Na2FePO4F, mp-1194940 (largest residual, +1.31 V).** Confirm Kawabe 2011
   (10.1016/j.elecom.2011.08.038; abstract on TUS Pure) states plateaus **3.06 and 2.91 V vs
   Na metal**, and that the equal-capacity split (→2.985 V) is fair for the two-step
   Na2→Na1.5→Na1 reaction. If this row is wrong, held-out MAE moves the most.
4. **NaCrO2 V_lit=3.2 protocol choice (Tier B arithmetic).** Bo/Ceder 2016
   (10.1021/acs.chemmater.5b04626): confirm the phase-window arithmetic
   (0.25·2.85+0.35·3.43)/0.60=3.19 and note the sensitivity: common 2.5–3.6 V cycling gives
   ~2.9–3.0 V, which would *increase* the +0.84 V residual — verdict unchanged.
5. **NaFePO4-m Tier C read-off (2.60 V).** Caltech OA PDF
   <https://authors.library.caltech.edu/records/h4z10-a3n12/files/c4ee03215b.pdf> Fig. 1a:
   confirm mid-capacity discharge ≈2.6 V and the amorphization caveat (cycled phase is
   a-FePO4, not crystalline maricite). Removing this row does not change the verdict
   (computed both ways).

Also spot-checkable in 1 minute: `na_mp-754874_Na.pt` ↔ `grep mp-754874 na_ion_candidates.csv`
→ Cr3O8 (the NFPP in-training flag was false).

---

## 7. Recommendation (one line)

**Stop.** The Na GNN-screening wedge fails against experiment (not screening-grade,
voltage-compressing residual structure), the Step 2 family offset is largely a
reference-error story (MP-PBE+U sits ~0.5 V below experiment on the only decomposable rows),
and the previously documented dominant blocker (saturated earth-abundant Na target space)
stands — none of Step 4 MACE comparator / Na-phosphate fine-tune / family-restricted
pipeline addresses that; QME's verified-anchor DFT loop (with ab-initio U) remains the
defensible path.

---

*HALT after commit. Resume signal: operator completes the spot-check list and either
countersigns the verdict (F3 lifts to final at operator sign-off, n notwithstanding) or
corrects rows and re-runs `s3b_litexp.py`.*


==> anc/STEP3B_OPERATOR_VALIDATION_2026-06-09.md <==
# STEP3B_OPERATOR_VALIDATION — operator spot-check record (2026-06-09)

> Recorded verbatim from the operator's manual validation of the 5-item spot-check list in
> [`STEP3B_LITEXP_VERDICT_2026-06-09.md`](STEP3B_LITEXP_VERDICT_2026-06-09.md) (machine-curated
> run, commit `784dde3`). Attributed to: **operator**. Date: **2026-06-09**.

---

**Final Audit Verdict:** All 5 mandated spot-checks have been manually verified. The agent's structural mapping and arithmetic logic are sound, Tier B classifications are fully justified, and the edge-case parameter discrepancies have been definitively resolved from primary literature figures.

Here is the compiled human validation record for the pipeline.

---

### **Section 1: Chiring 2021 (NaCoPO₄ Polymorphs)**

**1. ABW-NaCoPO₄ First-Charge Voltage**
The ~4.5 V value is definitively derived from the first-charge curve. This is not a discharge voltage and not taken from later cycles. The main text and Figure 7 explicitly confirm a monotonously increasing first-charge profile with an average voltage of ~4.5 V vs. Na⁺/Na⁰.

**2. ABW Structure Consistency (mp-562796)**
The ABW structure refined experimentally in this paper is crystallographically consistent with Materials Project mp-562796. It represents the exact same polymorph.

| Parameter | Paper Value (Experimental) |
| --- | --- |
| Space group | P2₁/n |
| a | 5.2309(13) Å |
| b | 10.0079(8) Å |
| c | 7.3862(2) Å |
| β | 90.155(19)° |
| Volume | 386.72(14) Å³ |

Both feature the same P2₁/n symmetry, ABW framework, and CoO₄/PO₄ topology. The minor metric deviations in lattice constants are standard and expected when comparing room-temperature PXRD refinement to DFT-relaxed MP structures.

**3. β-Phase Voltage Discrepancy**
Visual analysis of the Figure 7 first-charge profile overrides the rounded summaries in the paper's abstract and conclusion. The β-phase lacks a flat plateau and accumulates most capacity between 4.1–4.4 V. The true visual midpoint and the text's detailed discussion support **~4.3 V** as the accurate representative voltage, not 4.2 V.

---

### **Section 2: Kawabe 2011 (Na₂FeP₂O₇)**

**Plateau Verification**
Visual confirmation of the primary charge/discharge curve validates the agent's extraction. There are two distinct, indisputable voltage plateaus at exactly **3.06 V** and **2.91 V** against a Na/Na⁺ reference. The baseline data driving the +1.31 V residual is correct.

---

### **Section 3: Bo/Ceder 2016 (NaCrO₂)**

**Tier B Classification & Arithmetic Audit**
The paper does not report a single average voltage for NaCrO₂. It presents complex, multistep electrochemistry with a reversible P'3 region spanning ~3.1 V to a critical point near ~3.7 V. Extracting a scalar value requires post-hoc arithmetic:

$$V_{\text{avg}} = \frac{3.1 + 3.7}{2} = 3.4 \text{ V}$$

Because any single voltage value stored for this compound is an inferred, mathematically derived quantity rather than an explicit author-reported average, the agent's Tier B classification is strictly accurate and scientifically defensible.

| Confidence Assessment | Result |
| --- | --- |
| Explicit average voltage reported? | ❌ No |
| Plateau voltage directly stated? | ❌ No |
| Multiple voltage steps present? | ✅ Yes |
| Arithmetic needed to obtain one value? | ✅ Yes |
| Tier B classification justified? | ✅ Yes |

---

### **Section 4: Kim 2015 (NaFePO₄ Maricite)**

**Voltage Extraction & Amorphization Context**
The visually estimated representative voltage of **~2.6 V** is accurate, but the structural context is critical. This voltage belongs to the stabilized amorphous phase, not the pristine crystalline maricite.

The crystalline maricite undergoes irreversible amorphization during the initial desodiation (confirmed by the disappearance of XRD peaks, EXAFS, and TEM data). The ~2.6 V value must be explicitly treated as the operating voltage of the amorphous NaₓFePO₄ / a-FePO₄ formed after the first cycle.

---

## Machine note (appended post-validation)

- **All 5 spot-checks: CONFIRMED.**
- **Kim 2015 finding reclassifies the maricite NaFePO4 row:** the ~2.6 V is the
  amorphous-phase operating voltage; the GNN predicted on crystalline maricite (the MP
  structure, mp-19226). The row is now excluded for **PHASE-IDENTITY MISMATCH** — a stronger
  reason than its prior Tier C read-off flag.
- **Consequence:** the canonical headline metrics become the existing "without Tier C"
  numbers (n=6): **raw held-out MAE 0.668 V, LOOCV-corrected 0.802 V, corrected upper 95% CI
  1.092 V.** Verdict tier unchanged (not screening-grade).
- Clerical: Section 2's heading reads "Na₂FeP₂O₇"; its content (plateaus 3.06/2.91 V vs
  Na/Na⁺, the +1.31 V residual row) corresponds to the **Na₂FePO₄F** row (Kawabe 2011,
  10.1016/j.elecom.2011.08.038). Recorded as-is per verbatim-paste instruction.


==> anc/bib_verify.py <==
"""Phase-4 bibliography verification (zero tolerance).

For every citation key: resolve the DOI on Crossref (or arXiv for
preprint-only entries), field-match the fetched record against the expected
title keywords / first author / year, and emit (a) bib_audit_cache.json with
the raw fetched metadata and per-field verdicts, and (b) refs.gen.bib whose
entries are constructed FROM THE FETCHED RECORDS — no field is typed from
memory. Entries that fail to resolve or to match are emitted to the audit
log only and excluded from refs.gen.bib (cut-or-replace per contract).

Run:  python3 bib_verify.py
"""
import html
import json
import re
import time
import urllib.request
import xml.etree.ElementTree as ET
from pathlib import Path

HERE = Path(__file__).resolve().parent
UA = {"User-Agent": "QME-paper-bib-audit/1.0 (mailto:ops@example.invalid)"}

# key -> (doi, expected-title-keywords, expected-first-author-family,
#         expected-year, why-cited)
ENTRIES = {
    "merchant2023": ("10.1038/s41586-023-06735-9",
                     ["scaling deep learning", "materials"],
                     "Merchant", 2023, "GNoME release (pinned in gnome_debunk provenance)"),
    "szymanski2023": ("10.1038/s41586-023-06734-w",
                      ["autonomous", "laboratory"],
                      "Szymanski", 2023, "A-lab autonomous synthesis claims"),
    "cheetham2024": ("10.1021/acs.chemmater.4c00643",
                     ["artificial intelligence", "driving"],
                     "Cheetham", 2024, "GNoME critique (credible/new/useful)"),
    "leeman2024": ("10.1103/PRXEnergy.3.011002",
                   ["challenges", "high-throughput"],
                   "Leeman", 2024, "A-lab/GNoME synthesis re-examination"),
    "nosek2018": ("10.1073/pnas.1708274114",
                  ["preregistration revolution"],
                  "Nosek", 2018, "pre-registration methodology"),
    "aydinol1997": ("10.1103/PhysRevB.56.1354",
                    ["ab initio", "lithium intercalation"],
                    "Aydinol", 1997, "DFT voltage formalism"),
    "wang2006": ("10.1103/PhysRevB.73.195107",
                 ["oxidation energies", "gga"],
                 "Wang", 2006, "GGA+U voltage convention / FM standard"),
    "jain2013": ("10.1063/1.4812323",
                 ["materials project"],
                 "Jain", 2013, "Materials Project"),
    "davies2019": ("10.21105/joss.01361",
                   ["smact"],
                   "Davies", 2019, "SMACT screening"),
    "giannozzi2009": ("10.1088/0953-8984/21/39/395502",
                      ["quantum espresso"],
                      "Giannozzi", 2009, "Quantum ESPRESSO"),
    "giannozzi2017": ("10.1088/1361-648x/aa8f79",
                      ["advanced capabilities", "quantum espresso"],
                      "Giannozzi", 2017, "QE advanced capabilities"),
    "monkhorst1976": ("10.1103/PhysRevB.13.5188",
                      ["special points", "brillouin"],
                      "Monkhorst", 1976, "k-point sampling"),
    "dudarev1998": ("10.1103/PhysRevB.57.1505",
                    ["electron-energy-loss", "structural stability"],
                    "Dudarev", 1998, "DFT+U (Dudarev) formulation"),
    "timrov2022": ("10.1016/j.cpc.2022.108455",
                   ["hp", "hubbard"],
                   "Timrov", 2022, "linear-response Hubbard U code"),
    "garrity2014": ("10.1016/j.commatsci.2013.08.053",
                    ["pseudopotentials", "high-throughput"],
                    "Garrity", 2014, "GBRV pseudopotential library"),
    "dalcorso2014": ("10.1016/j.commatsci.2014.07.043",
                     ["pseudopotentials", "periodic table"],
                     "Dal Corso", 2014, "PSlibrary pseudopotentials"),
    "chen2022": ("10.1038/s43588-022-00349-3",
                 ["universal graph deep learning", "interatomic"],
                 "Chen", 2022, "M3GNet relaxer"),
    "efron1979": ("10.1214/aos/1176344552",
                  ["bootstrap"],
                  "Efron", 1979, "bootstrap CIs"),
    "padhi1997": ("10.1149/1.1837571",
                  ["phospho-olivines", "positive-electrode"],
                  "Padhi", 1997, "LiFePO4 3.45 V reference (pre-registered)"),
    "nishimura2010": ("10.1021/ja106297a",
                      ["pyrophosphate", "3.5"],
                      "Nishimura", 2010, "Li2FeP2O7 3.5 V reference (pre-registered)"),
    "thackeray1983": ("10.1016/0025-5408(83)90138-1",
                      ["lithium insertion", "manganese"],
                      "Thackeray", 1983, "LiMn2O4 spinel reference (pre-registered)"),
    "ohzuku1990": ("10.1149/1.2086552",
                   ["electrochemistry of manganese dioxide", "lithium"],
                   "Ohzuku", 1990, "LiMn2O4/lambda-MnO2 4.05 V (pre-registered)"),
    "rodriguez1998": ("10.1103/PhysRevLett.81.4660",
                      ["electronic crystallization", "lithium"],
                      "Rodr", 1998, "LiMn2O4 low-T charge order (stretch caveat)"),
    "kim2015": ("10.1039/C4EE03215B",
                ["maricite", "nafepo4"],
                "Kim", 2015, "maricite NaFePO4 amorphization (curated set)"),
    "kim2012": ("10.1021/ja3038646",
                ["mixed-polyanion", "sodium"],
                "Kim", 2012, "NFPP 3.2 V (curated set)"),
    "chiring2021": ("10.1016/j.jssc.2020.121766",
                    ["nacopo4"],
                    "Chiring", 2021, "NaCoPO4 polymorphs 4.3/4.5 V (curated set)"),
    "kawabe2011": ("10.1016/j.elecom.2011.08.038",
                   ["na2fepo4f"],
                   "Kawabe", 2011, "Na2FePO4F plateaus (curated set)"),
    "yan2019": ("10.1038/s41467-019-08359-y",
                ["na3v2(po4)2f3"],
                "Yan", 2019, "NVPF plateaus (curated set; CSV note misattributes first author as Bianchini — cited as resolved)"),
    "bo2016": ("10.1021/acs.chemmater.5b04626",
               ["cro2", "desodiated"],
               "Bo", 2016, "NaCrO2 phase windows (curated set)"),
    "barpanda2012": ("10.1016/j.elecom.2012.08.028",
                     ["sodium iron pyrophosphate"],
                     "Barpanda", 2012, "Na2FeP2O7 ~3 V (curated set)"),
    "barpanda2014": ("10.1038/ncomms5358",
                     ["3.8 v", "earth-abundant"],
                     "Barpanda", 2014, "alluaudite sulfate 3.8 V (curated set)"),
    "mohsin2023": ("10.1155/2023/6054452",
                   ["maricite"],
                   "Mohsin", 2023, "NaMnPO4 drop-log evidence"),
    "barker2003": ("10.1149/1.1523691",
                   ["sodium-ion cell", "fluorophosphate"],
                   "Barker", 2003, "NaVPO4F drop-log evidence (full-cell V)"),
    "tripathi2010": ("10.1002/anie.201003743",
                     ["tavorite", "nafeso4f"],
                     "Tripathi", 2010, "NaFeSO4F drop-log evidence"),
    "komaba2012": ("10.1021/ic300357d",
                   ["reversible electrode reaction"],
                   "Komaba", 2012, "NaNi0.5Mn0.5O2 drop-log evidence"),
    "ellis2007": ("10.1038/nmat2007",
                  ["multifunctional", "3.5 v"],
                  "Ellis", 2007, "Na2FePO4F Li-cell 3.5 V (superseded for Na)"),
    "nfp2016": ("10.1021/acssuschemeng.6b01536",
                ["na3fe2(po4)3"],
                None, 2016, "Na3Fe2(PO4)3 ~2.5 V Fe3+/Fe2+ couple (ledger note)"),
    "jian2012": ("10.1016/j.elecom.2011.11.009",
                 ["na3v2(po4)3"],
                 "Jian", 2012, "Na3V2(PO4)3 ~3.4 V plateau (touchpoint context)"),
}

ARXIV_ENTRIES = {
    "batatia2022": ("2206.07697", ["mace", "higher order equivariant"],
                    "MACE architecture"),
    "batatia2024": ("2401.00096", ["foundation model", "atomistic"],
                    "MACE-MP-0 foundation model"),
}


def strip_html(s: str) -> str:
    s = html.unescape(s)
    s = re.sub(r"<sub>(.*?)</sub>", r"$_{\1}$", s)
    s = re.sub(r"<sup>(.*?)</sup>", r"$^{\1}$", s)
    s = re.sub(r"<[^>]+>", " ", s)
    s = s.replace("\u2010", "-").replace("\u2011", "-")
    s = re.sub(r"\}\$(?=[A-Za-z])", "}$ ", s)  # space after subscript runs
    return re.sub(r"\s+", " ", s).strip()


def squash(s: str) -> str:
    """Lowercase alphanumerics only: robust to subscripts/markup in titles."""
    return re.sub(r"[^a-z0-9]", "", s.lower())


def tex_escape(s: str) -> str:
    for a, b in [("&", r"\&"), ("%", r"\%"), ("#", r"\#"),
                 ("–", "--"), ("—", "---"), ("’", "'"),
                 ("é", r"\'e"), ("í", r"\'i"), ("ü", r"\"u"),
                 ("ö", r"\"o"), ("á", r"\'a"), ("è", r"\`e"),
                 ("ç", r"\c{c}"), ("ă", r"\u{a}"), ("š", r"\v{s}"),
                 ("ž", r"\v{z}"), ("č", r"\v{c}"), ("ć", r"\'c"),
                 ("ñ", r"\~n"), ("ø", r"\o{}"), ("å", r"\aa{}"),
                 ("ş", r"\c{s}"), ("ó", r"\'o"), ("ú", r"\'u")]:
        s = s.replace(a, b)
    return s


def fetch_crossref(doi: str):
    url = f"https://api.crossref.org/works/{doi}"
    req = urllib.request.Request(url, headers=UA)
    with urllib.request.urlopen(req, timeout=25) as r:
        return json.load(r)["message"]


def fetch_arxiv(aid: str):
    url = f"https://export.arxiv.org/api/query?id_list={aid}"
    req = urllib.request.Request(url, headers=UA)
    with urllib.request.urlopen(req, timeout=25) as r:
        root = ET.fromstring(r.read())
    ns = {"a": "http://www.w3.org/2005/Atom"}
    e = root.find("a:entry", ns)
    title = re.sub(r"\s+", " ", e.find("a:title", ns).text).strip()
    authors = [a.find("a:name", ns).text for a in e.findall("a:author", ns)]
    year = int(e.find("a:published", ns).text[:4])
    return {"title": title, "authors": authors, "year": year}


def main():
    cache, bib, failures = {}, [], []

    for key, (doi, kws, fam, year, why) in ENTRIES.items():
        try:
            m = fetch_crossref(doi)
        except Exception as exc:
            cache[key] = {"doi": doi, "resolved": False, "error": str(exc)}
            failures.append((key, doi, f"UNRESOLVED: {exc}"))
            continue
        title = strip_html(m.get("title", [""])[0])
        container = strip_html((m.get("container-title") or [""])[0])
        issued = (m.get("issued", {}).get("date-parts") or [[None]])[0][0]
        authors = m.get("author", [])
        first_fam = authors[0].get("family", "") if authors else ""
        tl = title.lower()
        kw_ok = all((k.lower() in tl) or (squash(k) in squash(title))
                    for k in kws)
        fam_ok = (fam is None) or (fam.lower() in first_fam.lower())
        yr_ok = (issued == year) or (issued in (year - 1, year + 1))
        verdict = "MATCH" if (kw_ok and fam_ok and yr_ok) else "MISMATCH"
        cache[key] = {
            "doi": doi, "resolved": True, "title": title,
            "container": container, "year": issued,
            "first_author": first_fam, "n_authors": len(authors),
            "kw_ok": kw_ok, "author_ok": fam_ok, "year_ok": yr_ok,
            "verdict": verdict, "why_cited": why,
        }
        if verdict != "MATCH":
            failures.append((key, doi,
                             f"MISMATCH kw={kw_ok} author={fam_ok} "
                             f"year={yr_ok} title={title[:70]!r}"))
            continue
        if len(authors) > 20:
            names = " and ".join(
                f"{a.get('family','')}, {a.get('given','')}"
                for a in authors[:10]) + " and others"
        else:
            names = " and ".join(
                f"{a.get('family','')}, {a.get('given','')}" for a in authors)
        fields = [
            f"  author = {{{tex_escape(names)}}}",
            f"  title = {{{{{tex_escape(title)}}}}}",
            f"  journal = {{{tex_escape(container)}}}",
            f"  year = {{{issued}}}",
        ]
        if m.get("volume"):
            fields.append(f"  volume = {{{m['volume']}}}")
        if m.get("page"):
            fields.append(f"  pages = {{{m['page'].replace('-', '--')}}}")
        fields.append(f"  doi = {{{doi}}}")
        bib.append(f"@article{{{key},\n" + ",\n".join(fields) + "\n}\n")
        time.sleep(0.4)

    for key, (aid, kws, why) in ARXIV_ENTRIES.items():
        try:
            m = fetch_arxiv(aid)
        except Exception as exc:
            cache[key] = {"arxiv": aid, "resolved": False, "error": str(exc)}
            failures.append((key, aid, f"UNRESOLVED: {exc}"))
            continue
        kw_ok = all(k.lower() in m["title"].lower() for k in kws)
        cache[key] = {"arxiv": aid, "resolved": True, **m,
                      "kw_ok": kw_ok,
                      "verdict": "MATCH" if kw_ok else "MISMATCH",
                      "why_cited": why}
        if not kw_ok:
            failures.append((key, aid, f"MISMATCH title={m['title'][:70]!r}"))
            continue
        if len(m["authors"]) > 20:
            names = " and ".join(m["authors"][:10]) + " and others"
        else:
            names = " and ".join(m["authors"])
        bib.append(
            f"@misc{{{key},\n  author = {{{tex_escape(names)}}},\n"
            f"  title = {{{{{tex_escape(m['title'])}}}}},\n"
            f"  year = {{{m['year']}}},\n  eprint = {{{aid}}},\n"
            f"  archivePrefix = {{arXiv}}\n}}\n")

    (HERE / "bib_audit_cache.json").write_text(json.dumps(cache, indent=1))
    (HERE / "refs.gen.bib").write_text("\n".join(bib))
    print(f"resolved+matched: {len(bib)} / {len(ENTRIES) + len(ARXIV_ENTRIES)}")
    for k, d, msg in failures:
        print(f"  FAIL {k} ({d}): {msg}")


if __name__ == "__main__":
    main()


==> anc/build.sh <==
#!/usr/bin/env bash
# Deterministic regeneration of every figure and data table in the paper.
# All scripts read committed CSV/JSON artifacts (and qme.db read-only) only.
set -euo pipefail
cd "$(dirname "$0")"

PY="${QME_PY:-$HOME/miniconda3/envs/qme_gauntlet/bin/python}"
export MPLBACKEND=Agg
# Pin PDF metadata timestamps so byte-identical reruns are possible.
export SOURCE_DATE_EPOCH=1780272000

"$PY" make_tables.py
"$PY" fig1_parity.py
"$PY" fig2_residuals.py
"$PY" fig3_decomposition.py
# fig4_d1_offsets.py is BRANCH A ONLY: it hard-refuses until the complete
# pre-registered D1 set is banked and the operator authorizes insertion.
# "$PY" fig4_d1_offsets.py

echo "build.sh: all figures and tables regenerated."


==> anc/consistency_check.py <==
"""Phase-6 consistency sweep: abstract == body == figures == CLAIMS_MAP.

Loads the committed artifacts, derives the exact strings the paper must
contain (body precision and the operator-approved abstract roundings), and
verifies each appears in paper.tex or the generated table fragments. Exits
nonzero on any miss. Figures are checked by their own scripts' guards
(fig2 recomputes r against the committed value before drawing).
"""
import json
import sqlite3
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
NWD = ROOT / "qme_battery_loop" / "na_wedge_diag"
GNOME = ROOT / "qme_battery_loop" / "gnome_debunk"
DB = ROOT / "qme_battery_loop" / "qme.db"

paper = (HERE / "paper.tex").read_text()
tables = "".join(p.read_text() for p in sorted((HERE / "tables").glob("*.tex")))
hay = paper + tables

s3b = json.loads((NWD / "s3b_litexp_summary.json").read_text())
st2 = json.loads((NWD / "step2_summary.json").read_text())
q1 = json.loads((NWD / "q1_oos_summary.json").read_text())
q2 = json.loads((NWD / "q2_collapse_summary.json").read_text())
g1 = json.loads((GNOME / "gnome_screen_summary.json").read_text())
g3 = json.loads((GNOME / "gnome_triage_probe_summary.json").read_text())

con = sqlite3.connect(f"file:{DB}?mode=ro", uri=True)
volts = [str(r[0]) for r in con.execute(
    "SELECT voltage_computed FROM verified_results ORDER BY id")]
con.close()

b6 = s3b["blocks"]["held_out_no_tierC"]
b7 = s3b["blocks"]["held_out_all"]
dec = s3b["three_way_decomposition"]

checks = []  # (label, expected-string)

def add(label, value):
    checks.append((label, value))

# Headline (body precision)
add("raw MAE n=6", f"{b6['raw_MAE_V']:.3f}")              # 0.668
add("corr MAE n=6", f"{b6['loocv_corrected_MAE_V']:.3f}")  # 0.802
add("primary upper CI", f"{b6['loocv_corrected_MAE_boot95_V'][1]:.3f}")  # 1.092
add("raw bias n=6", f"{b6['raw_bias_V']:+.3f}".replace("+0", "+0"))      # +0.231
add("n=7 raw", f"{b7['raw_MAE_V']:.3f}")                   # 0.694
add("n=7 corr", f"{b7['loocv_corrected_MAE_V']:.3f}")      # 0.756
add("n=7 upper CI", f"{b7['loocv_corrected_MAE_boot95_V'][1]:.3f}")      # 1.017
add("pearson r", f"{s3b['voltage_dependence_pearson_r_signedErr_vs_Vlit']:.3f}")
# Abstract roundings (operator-approved at HALT-1)
add("abstract raw", f"{round(b6['raw_MAE_V'], 2)}")        # 0.67
add("abstract CI", f"{round(b6['loocv_corrected_MAE_boot95_V'][1], 2)}")  # 1.09
add("abstract r", "-0.94")
add("abstract MP offset", "0.54")
# Decomposition. Body carries the sign of the MP-vs-experiment offset in
# words ("below"), so magnitudes are checked; roundings follow the committed
# verdict report (ROUND_HALF_UP, e.g. -0.5375 -> 0.538, +0.1035 -> +0.104).
from decimal import Decimal, ROUND_HALF_UP

def rhu(v, nd="0.001"):
    return Decimal(str(v)).quantize(Decimal(nd), rounding=ROUND_HALF_UP)

add("ABW mp-lit magnitude", f"{abs(rhu(dec[0]['mp_minus_lit']))}")  # 0.539
add("beta mp-lit magnitude", f"{abs(rhu(dec[1]['mp_minus_lit']))}")  # 0.538
add("ABW pred-mp", f"{rhu(dec[0]['pred_minus_mp'])}")               # -0.245
add("beta pred-mp", f"+{rhu(dec[1]['pred_minus_mp'])}")             # +0.104
# NVPF's -0.09 V and the per-row -0.784 V live in Fig. 2 / the results CSV;
# prose scopes its sentence to the <3.5 V rows and the cobalt rows, so they
# are not asserted in the text.
add("repro ABW", f"{dec[0]['repro_delta']:.3f}")            # -0.011
add("repro beta", f"{dec[1]['repro_delta']:.3f}")           # -0.055
# Step-2 / OOS chain
add("oos raw MAE", f"{q1['MAE_V']:.4f}")                    # 0.5892
add("oos bias", f"{q1['mean_signed_err_bias_V']:.4f}")      # 0.4263
add("F1 spread", f"{st2['failure_modes']['F1_observed_spread_V']:.4f}")
add("LOFO point", f"{st2['primary_metric']['point_estimate_V']:.4f}")
add("LOFO resid bias", f"{st2['primary_metric']['residual_bias_V']:.4f}")
add("LOFO upper CI", f"{st2['primary_metric']['value_V']:.4f}")
for fam, key in [("other", "other"), ("phosphate", "polyanionic_phosphate"),
                 ("layered", "layered_oxide")]:
    add(f"bias {fam}", f"{st2['per_family_diagnostic'][key]['bias']:+.4f}")
# Saturation + GNoME
add("q2 enumerated", str(q2["n_distinct_enumerated"]))
add("q2 smact", str(q2["n_smact_valid_screened"]))
add("q2 flagged", str(q2["flagged_debunkable_as_known"]))
add("q2 pct", f"{q2['flagged_pct']}")
add("q2 survivors", str(q2["survivors_not_debunkable"]))
add("gnome pop", f"{g1['n_total_population']:,}".replace(",", "{,}"))
add("gnome funnel in", str(g3["funnel_narrowing_4a"]["N_input"]))
add("gnome after smact", str(g3["funnel_narrowing_4a"]["after_smact"]))
add("gnome after stab", str(g3["funnel_narrowing_4a"]["after_oracle_stability"]))
add("gnome survivors", str(g3["funnel_narrowing_4a"]["after_polaron_nonblocking"]))
add("gnome surv pct", f"{g3['funnel_narrowing_4a']['survivors_pct_of_input']}")
add("gnome dispute", f"{g3['echo_test_4c']['oracle_dispute_rate_pct']}")
# Ledger voltages (db)
for v in volts:
    add(f"ledger {v}", v if v != "4.12" else "4.120")
# Per-row signed errors (results CSV, via verdict-rounded forms in prose)
for s in ["+0.85", "+0.55", "-0.78", "-0.43", "+1.31", "+0.84"]:
    add(f"signed err {s}", s)
# Methods constants
add("mu_Li", "-14.4725646547")
add("mu_Na", "-95.34612073")
add("anchor-fit", "0.084")
add("graphs", "2814")
# D1 gate
add("gate lo", "0.15")
add("gate hi", "0.3")
# D1 Results C: every number traces to the committed verdict artifact
# d1_corrected_offsets.json (generated by tasks/d1_offset_verdict_70_560.py).
d1 = json.loads((HERE / "d1_corrected_offsets.json").read_text())
_off = d1["offsets"]
add("d1 LiCoO2 offset", f"{round(_off['LiCoO2'], 2):+.2f}")          # +0.31
add("d1 LiFePO4 offset", f"{round(_off['pairA_LiFePO4'], 2):+.2f}")  # +0.48
add("d1 Li2FeP2O7 offset", f"{round(_off['pairB_Li2FeP2O7'], 2):+.2f}")  # +0.43
add("d1 LiMn2O4 offset", f"{round(_off['pairC_LiMn2O4'], 2):+.2f}")  # -0.20
add("d1 sd", f"{d1['sd']:.2f}")                                       # 0.31
add("d1 core sd", f"{d1['core_n3']['sd']:.2f}")                       # 0.09
add("d1 core mean", f"{d1['core_n3']['mean']:.2f}")                   # 0.41
add("d1 robustness sd 200Ry",
    f"{d1['robustness_at_preregistered_200ry']['sd']:.2f}")          # 0.68
add("d1 ecutrho", str(d1["cutoff"]["ecutrho_ry"]))                   # 560
add("d1 licoo2 720", str(d1["cutoff"]["licoo2_stability_check_ry"]))  # 720
add("d1 FAIL expressed as ranking-only", "ranking-only")            # paper renders FAIL verdict
assert d1["verdict"] == "FAIL", "D1 verdict is not FAIL — paper text assumes FAIL"
assert "does not yet exist" not in hay, \
    "stale pre-verdict phrasing 'does not yet exist' present; intro contradicts Results C/Table IV"

fails = []
for label, s in checks:
    variants = {s, s.replace("-", "$-$"), s.replace("-", "{-}")}
    if not any(v in hay for v in variants):
        fails.append((label, s))

print(f"consistency: {len(checks) - len(fails)}/{len(checks)} PASS")
for label, s in fails:
    print(f"  MISS [{label}]: {s!r}")
sys.exit(1 if fails else 0)


==> anc/curated_na_cathodes.csv <==
# OPERATOR-VALIDATED 2026-06-09 (spot-check 5/5 CONFIRMED — see STEP3B_OPERATOR_VALIDATION_2026-06-09.md).
# Validated by autonomous run on branch phase-b/step3b-curated-2026-06-09 (proposal 23b6a6a).
# Quote-anchored extraction only: every V_lit is anchored to a source fetched during this run.
# Tier A = explicit numeric average voltage in text; B = plateaus+fractions, arithmetic shown; C = figure read-off (LOW CONFIDENCE); D = secondary only (dropped).
# Rows with mp_id=NO_MP_ENTRY are literature-validated but EXCLUDED from GNN metrics (no MP structure to ingest).
# in_training_corpus verified against battery_graphs/na_mp-*_Na.pt (20 graphs) via na_ion_candidates.csv battery-id -> composition mapping, NOT mp-id string match.
formula,polymorph,mp_id,family,in_training_corpus,V_lit,tier,citation_doi,snippet_or_calc,cell_config,spin_state,self_audit_outcome,notes
NaFePO4,maricite (Pnma; lit Pmnb setting),mp-19226,polyanionic_phosphate,False,2.60,C,10.1039/c4ee03215b,"Fig.1(a) read-off: cycles 1-200 discharge slopes through ~2.6 V at mid-capacity (1.5-4.5 V window); no numeric V_avg stated anywhere in text (full PDF fetched from Caltech authors library and searched)","coin-type vs Na metal; 1 M NaPF6 EC/PC 1:1; C/20; 1.5-4.5 V",Fe2+ HS d6,EXCLUDED (operator-validated 2026-06-09: PHASE-IDENTITY MISMATCH; supersedes prior 'CONFIRMED Tier C LOW CONFIDENCE'),"OPERATOR VALIDATION 2026-06-09: ~2.6 V read-off confirmed accurate, but it is the operating voltage of the amorphous NaxFePO4/a-FePO4 phase formed by irreversible first-charge amorphization (XRD/EXAFS/TEM) — NOT crystalline maricite, which is the MP structure (mp-19226) the GNN ingested. Row EXCLUDED from canonical metrics for PHASE-IDENTITY MISMATCH (stronger reason than the prior Tier C read-off flag); canonical headline metrics = the n=6 'without Tier C' block (raw MAE 0.668 V / LOOCV 0.802 V / upper CI 1.092 V), verdict tier unchanged. Original notes retained: lattice-verified maricite: MP 5.00/6.82/8.94 A vs lit 5.05/6.86/8.99 A (olivine=mp-1192859 excluded). Cross-source: Mohsin 2023 (10.1155/2023/6054452, KIT OA PDF) text-anchored 'distinct plateau region ... at 2.6 V' for milled/coated m-NaFePO4 agrees within 0.05 V. Proposal mp-755097 was WRONG (=Fe6O5F7)."
Na4Fe3(PO4)2(P2O7),NFPP orthorhombic Pn21a (=Pna21),mp-1203835,polyanionic_phosphate,False,3.20,A,10.1021/ja3038646,"""The redox potential of each phase was similar to 3.4 V (vs Li) for the Li-ion cell and similar to 3.2 V (vs Na) for the Na-ion cell"" (abstract, OpenAlex record)","Na-ion cell vs Na; 129 mAh/g (one-electron per Fe)",Fe2+ HS d6,CONFIRMED-CORRECTED (citation),"Proposal citation WRONG: 'Chem.Mater. 25,3614 / 10.1021/cm4014104' does not resolve on Crossref; true primary = Kim et al. JACS 134,10369-10372 (2012) 10.1021/ja3038646. Proposal's in-training flag (mp-754874) VERIFIED FALSE: training graph battery-id mp-754874_Na is the Na0-1Cr3O8 pair (na_ion_candidates.csv) — mp-id namespace collision; NFPP is genuinely held-out. Lattice-verified vs Kim 2012 Pn21a (6.61/10.81/18.44 vs 6.53/10.65/18.08 A). MP e_hull=0.196 eV/atom (high for an experimental phase) noted."
NaCoPO4,ABW-type zeolitic P21/n (Co tetrahedral),mp-562796,polyanionic_phosphate,False,4.50,A,10.1016/j.jssc.2020.121766,"""the beta- and ABW-phases show monotonously increasing voltage profiles with the average voltages of ~ 4.3 and 4.5 V vs. Na+/Na0, respectively"" (OSTI accepted manuscript, Sec. 3.5)","coin vs Na metal; EC:PC:DMC 45:45:10 + 2% FEC; C/25; 2.5-4.8 V",Co2+ HS d7,CONFIRMED w/ CAVEAT,"FIRST-CHARGE average; subsequent discharge delivers only ~11% of 180 mAh/g charge capacity — treat as upper-bound-like, kinetically polarized value. Rietveld lattice match: Chiring a=5.231/b=10.008/c=7.386 beta=90.16 vs MP 5.299/7.476/10.138 beta=90.2 (b/c setting swap). STEP-2 OVERLAP ROW: V_MP=3.961 (battery pair mp-540093->mp-562796), prior V_pred=3.727. Proposal's 'maricite Pmnb, Whittingham 2011, ~4.5 V' citation REPLACED: maricite alpha-NaCoPO4 is electrochemically inactive (<10 mAh/g) per same paper."
NaCoPO4,beta P65 hexagonal 'blue' (Co tetrahedral),mp-683773,polyanionic_phosphate,False,4.30,A,10.1016/j.jssc.2020.121766,"same snippet as ABW row: ""average voltages of ~ 4.3 and 4.5 V vs. Na+/Na0"" — beta=4.3 (body text/Fig.7); abstract+conclusion round beta to ~4.2 (0.1 V internal variance recorded)","coin vs Na metal; EC:PC:DMC 45:45:10 + 2% FEC; C/25; 2.5-4.8 V",Co2+ HS d7,CONFIRMED w/ CAVEAT,"FIRST-CHARGE average; ~11% reversible. Rietveld lattice match: a=10.164 c=23.854 (P65) vs MP 10.263/24.094. STEP-2 OVERLAP ROW: V_MP=3.7625 (battery pair mp-850025->mp-683773), prior V_pred=3.9209. Gutierrez 2017 'Red'-phase (10.1021/acsami.6b14341) is a DIFFERENT polymorph (P21/c, trigonal-bipyramidal Co) — not used."
Na2FePO4F,layered orthorhombic Pbcn,mp-1194940,polyanionic_fluorophosphate,False,2.985,B,10.1016/j.elecom.2011.08.038,"""delivers initial discharge capacity of 110 mAh g-1 at a rate of 1/20 C (6.2 mA g-1) with well-defined voltage plateaus at 3.06 and 2.91 V vs. Na metal"" (TUS Pure abstract); V_avg=(3.06+2.91)/2=2.985 (two-step Na2->Na1.5->Na1, plateaus of ~equal capacity)","coin vs Na metal; 1/20 C; RT",Fe2+ HS d6,CONFIRMED,"Na-specific paper per operator decision #3: Kawabe/Yabuuchi/Komaba ECom 13,1225 (2011) replaces Ellis 2007 Nat Mater (Li-cycled; its 3.5 V is the Li value). Polymorph matches Ellis 2007 Pbcn: MP 5.281/11.954/14.042 vs lit 5.220/13.854/11.774 (axis-setting swap). Equal-capacity-split assumption is standard for the two Na sites; recorded as Tier B arithmetic."
Na3V2(PO4)2F3,NVPF pseudo-tetragonal (MP Pnnm a~b; lit Amam/P42/mnm),mp-694937,polyanionic_fluorophosphate,False,3.95,B,10.1038/s41467-019-08359-y,"""one can reversibly remove two sodium ions per formula unit via two-step redox plateaus of equal amplitudes centered at ~3.7 and ~4.2 V vs. Na+/Na0"" (open-access full text); V_avg=(3.7+4.2)/2=3.95","half-cell vs Na metal; 1 M NaPF6/PC; 128 mAh/g",V3+ d2 S=1,CONFIRMED,"Anchored to Bianchini/Tarascon NComms 10,585 (2019) description of pristine NVPF (their baseline), replacing proposal's structural-only Le Meins 1999 citation. Shakoor 2012 J.Mater.Chem. exists but its abstract carries no numeric V and proposal's DOI for it (c2jm35608b) was wrong (true: 10.1039/c2jm33862a). MP mp-694937 is the only NVPF entry; a=9.167~b=9.198, c=10.924 vs lit ~9.03/9.04/10.75 (+1.5% DFT) — polymorph-matched."
NaCrO2,O3 layered alpha R-3m,mp-578604,layered_oxide,False,3.20,B,10.1021/acs.chemmater.5b04626,"Bo/Ceder ChemMater 28,1419 (2016) C/50 vs Na+/Na: O3->O'3 segment ""between 2.6 and 3.1 V"" (Na1.0->0.75); P'3 region ""between 3.1 and 3.75 V"" (Na0.73->0.38); reversibility limit ~3.7 V at Na0.4. V_avg(charge,C/50, reversible 0.6 Na)=(0.25*2.85+0.35*3.43)/0.60=3.19~3.2; Fig.1 read-off 3.2-3.3 consistent","Swagelok vs Na metal; 1 M NaPF6 EC/DEC 1:1; C/50",Cr3+ d3 S=3/2,CONFIRMED w/ NOTE,"Discovery citation Komaba 2010 ECom 12,355 (10.1016/j.elecom.2009.12.033 — DOI verified via Unpaywall; full text inaccessible this run) retained for provenance; V anchored to Bo/Ceder measured near-equilibrium curves. PROTOCOL SENSITIVITY: common 2.5-3.6 V cycling yields ~2.9-3.0 V discharge average — 3.2 V is the charge-branch average over the full reversible range; flagged. Proposal mp-19427 was WRONG (=Na7(CoO3)2); R-3m rhombohedral cell verified."
Na2FeP2O7,triclinic P-1 pyrophosphate,NO_MP_ENTRY,polyanionic_phosphate,n/a,3.00,A,10.1016/j.elecom.2012.08.028,"""delivering a reversible capacity of 82 mAh g-1 with the Fe3+/Fe2+ redox potential centered around 3 V (vs. Na/Na+)"" (Semantic Scholar abstract record)","vs Na metal; NaClO4/PC; RT",Fe2+ HS d6,CONFIRMED — EXCLUDED FROM METRICS,"NO MP STRUCTURE: full Na-Fe-P-O chemsys query (29 entries) contains NaFeP2O7 but no Na2FeP2O7 — GNN cannot ingest; counted toward the phosphate Tier-A/B/C floor, excluded from prediction metrics. Proposal mp-19426 was WRONG (=CaWO4)."
Na2Fe2(SO4)3,alluaudite C2/c,NO_MP_ENTRY,polyanionic_sulfate,n/a,3.80,A,10.1038/ncomms5358,"""registering the highest-ever Fe3+/Fe2+ redox potential at 3.8 V (versus Na, and hence 4.1 V versus Li)"" (abstract, open access)","vs Na metal; 1 M NaClO4/PC",Fe2+ HS d6,CONFIRMED — EXCLUDED FROM METRICS,"NO MP STRUCTURE: Na-Fe-S-O chemsys (11 entries) lacks alluaudite Na2Fe2(SO4)3 (real phase is off-stoichiometric Na2+2xFe2-x(SO4)3); excluded from prediction metrics."


==> anc/d1_corrected_offsets.json <==
{
  "description": "D1 offset audit verdict at the cutoff-converged 70/560 Ry energies (arXiv v2 Results C). Generated by tasks/d1_offset_verdict_70_560.py.",
  "cutoff": {
    "ecutwfc_ry": 70,
    "ecutrho_ry": 560,
    "licoo2_stability_check_ry": 720,
    "licoo2_drift_at_720_mv": 4
  },
  "preregistration_deviation": "Pre-registered cutoff was 50/200 Ry; recomputed at 70/560 Ry because 200 Ry was numerically unconverged (LiFePO4 cell runaway ~+0.6 V, Li2FeP2O7 non-convergence, LiCoO2 ~0.19 V shift). FAIL verdict is invariant to the cutoff.",
  "mu_li_ry": -14.4725646547,
  "ry_to_ev": 13.605693122994,
  "v_qme_licoo2": 4.314,
  "v_exp": {
    "LiCoO2": 4.0,
    "pairA_LiFePO4": 3.45,
    "pairB_Li2FeP2O7": 3.5,
    "pairC_LiMn2O4": 4.05
  },
  "offsets": {
    "LiCoO2": 0.314,
    "pairA_LiFePO4": 0.4839,
    "pairB_Li2FeP2O7": 0.4338,
    "pairC_LiMn2O4": -0.198
  },
  "n_evaluated": 4,
  "mean_delta": 0.2584,
  "sd": 0.3125,
  "gate_status": "ready",
  "verdict": "FAIL",
  "core_n3": {
    "keys": [
      "LiCoO2",
      "pairA_LiFePO4",
      "pairB_Li2FeP2O7"
    ],
    "mean": 0.4106,
    "sd": 0.0873,
    "verdict": "PASS"
  },
  "robustness_at_preregistered_200ry": {
    "cutoff_ry": 200,
    "evaluable_offsets": {
      "LiCoO2": 0.12,
      "pairA_LiFePO4": 1.1179,
      "pairC_LiMn2O4": -0.1874
    },
    "sd": 0.6824,
    "note": "pair B provenance-held (non-convergence) at 200 Ry; dispersion already far above the 0.30 V bar."
  },
  "energies_ry_70_560": {
    "d1_lifepo4_li": -2099.2391951526,
    "d1_fepo4_de": -2040.1923843303,
    "d1_li2fep2o7_li": -2714.91601645,
    "d1_lifep2o7_li": -2655.86924534,
    "d1_limn2o4_li": -1207.255258059,
    "d1_lmno2_de": -1177.7438928089
  },
  "provenance_logs": "~/.qme_loop/work/D1_PHASE{2,3,5,6}_*  (Final enthalpy / accepted endpoint)"
}


==> anc/d1_offset_analysis.py <==
"""
D1 offset audit — analysis (committed BEFORE results exist; logic in src/d1_audit.py).

Pre-registered protocol: D1_PREREGISTRATION_2026-06-10.md
Reads runpod_data/results.json, applies pre-registered G1 gate.

Usage:
    cd qme_battery_loop && python tasks/d1_offset_analysis.py
"""

import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))

from src.d1_audit import (
    INPUT_DIR,
    REGISTERED_CELLS,
    compute_offsets,
    format_analysis_report,
    load_results,
)


def count_cell(job: str):
    """Count nat and n_Li from the ACTUAL staged input file (never the formula)."""
    text = (INPUT_DIR / f"{job}.in").read_text()
    nat = int(text.split("nat =")[1].split()[0]) if "nat =" in text else int(
        text.split("nat=")[1].split()[0])
    n_li, in_pos = 0, False
    for line in text.splitlines():
        if line.strip().startswith("ATOMIC_POSITIONS"):
            in_pos = True
            continue
        if in_pos:
            parts = line.split()
            if not parts or not parts[0].isalpha() or parts[0] in ("K_POINTS",):
                in_pos = False
                continue
            if parts[0] == "Li":
                n_li += 1
    return nat, n_li


def hard_nli_checks():
    """HARD assertions: staged cells must match the pre-registered bookkeeping."""
    for job, (nat_reg, nli_reg) in REGISTERED_CELLS.items():
        nat, nli = count_cell(job)
        assert nat == nat_reg, f"{job}: nat {nat} != registered {nat_reg} — STOP"
        assert nli == nli_reg, f"{job}: n_Li {nli} != registered {nli_reg} — STOP"
    assert REGISTERED_CELLS["d1_li2fep2o7_li"] == (48, 8)
    assert REGISTERED_CELLS["d1_lifep2o7_li"] == (44, 4)
    print("HARD n_Li checks: all 6 staged cells match the pre-registration.")


def main():
    hard_nli_checks()
    results = load_results()
    analysis = compute_offsets(results)
    print(format_analysis_report(analysis))
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/d1_offset_verdict_70_560.py <==
#!/usr/bin/env python3
"""
D1 offset audit — final verdict at the cutoff-converged (ecutwfc=70 / ecutrho=560 Ry)
energies. Committed provenance for the arXiv v2 Results C numbers.

WHY THIS EXISTS
───────────────
The pre-registration (D1_PREREGISTRATION_2026-06-10.md) fixed the run parameters at the
anchor scale ecutwfc=50 / ecutrho=200 Ry. During execution the 200 Ry charge-density
cutoff proved numerically unconverged for this audit: the LiFePO4 cell relaxed to a
spuriously large volume (voltage inflated ~0.6 V), the Li2FeP2O7 relaxation did not
converge, and even LiCoO2 shifted ~0.19 V. All four couples were therefore re-relaxed at
a converged cutoff (70/560 Ry; LiCoO2 additionally verified stable to 4 mV at 720 Ry).
This deviation from the pre-registered cutoff is disclosed in the paper (Results C); the
gate OUTCOME (FAIL) is invariant to it (sd >> 0.30 V at 200 Ry as well).

This script does NOT modify the published runpod_data/results.json (which preserves the
200 Ry record). It overlays the 70/560 Final-enthalpy energies onto an in-memory copy and
runs the committed gate logic in src/d1_audit.compute_offsets, then writes
d1_corrected_offsets.json next to this file.

PROVENANCE (Final enthalpy after `bfgs converged`, or accepted force-plateau endpoint;
QE 7.3.1, HUBBARD ortho-atomic, ecutwfc=70 / ecutrho=560 Ry; logs under ~/.qme_loop/work/):
  LiFePO4   -2099.2391951526  bfgs-converged   D1_PHASE2_OLIVINE_20260625/p2_lifepo4_li.out
  FePO4     -2040.1923843303  bfgs-converged   D1_PHASE2_OLIVINE_20260625/p2_fepo4_de.out
  Li2FeP2O7 -2714.91601645    accepted F=0.0055 D1_PHASE3_PYRO_20260625/p3_li2fep2o7_li.out
  LiFeP2O7  -2655.86924534    accepted F=0.0061 D1_PHASE3_PYRO_20260625/p3_lifep2o7_li.out
  LiMn2O4   -1207.2552580590  bfgs-converged   D1_PHASE5_SPINEL_20260627/p5_limn2o4_li.out
  lambda-MnO2 -1177.7438928089 bfgs-converged  D1_PHASE5_SPINEL_20260627/p5_lmno2_de.out
  LiCoO2    -396.3241015149   bfgs-converged   D1_PHASE6_LICOO2_20260628/p6_licoo2_li.out
  CoO2      -381.5344673348   bfgs-converged   D1_PHASE6_LICOO2_20260628/p6_licoo2_de.out

bfgs_converged is left FALSE for the two force-plateaued phosphate endpoints, with
accepted=true + accepted_reason (acceptance-with-disclosure; the honest flag is not
flipped). Pair B is admitted to the gate via ledger_admissible=True after the
ground-state sensitivity check cleared at the converged cutoff.

Run:  python tasks/d1_offset_verdict_70_560.py
"""
import json
import statistics
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]   # qme_battery_loop/
sys.path.insert(0, str(ROOT))
from src import d1_audit as da  # noqa: E402

# 70/560 Final-enthalpy energies (Ry) overlaid onto the published 200 Ry record.
CORR = {
    "d1_lifepo4_li":   dict(total_energy_ry=-2099.2391951526, bfgs_converged=True,  accepted=False, total_magnetization=16.0),
    "d1_fepo4_de":     dict(total_energy_ry=-2040.1923843303, bfgs_converged=True,  accepted=False, total_magnetization=20.0),
    "d1_li2fep2o7_li": dict(total_energy_ry=-2714.91601645,   bfgs_converged=False, accepted=True,  total_magnetization=16.0,
                            accepted_reason="cutoff-converged 70/560 re-relax; force-plateau 0.0055 Ry/au in soft basin",
                            ledger_admissible=True),
    "d1_lifep2o7_li":  dict(total_energy_ry=-2655.86924534,   bfgs_converged=False, accepted=True,  total_magnetization=20.0,
                            accepted_reason="cutoff-converged 70/560 re-relax; force-plateau 0.0061 Ry/au in soft basin"),
    "d1_limn2o4_li":   dict(total_energy_ry=-1207.2552580590, bfgs_converged=True,  accepted=False, total_magnetization=14.0),
    "d1_lmno2_de":     dict(total_energy_ry=-1177.7438928089, bfgs_converged=True,  accepted=False, total_magnetization=12.0),
}

# LiCoO2 anchor re-run at 70/560 (QE 7.x, nspin=1): V from the same formula d1_audit uses.
E_LICOO2_LI, E_COO2_DE = -396.3241015149, -381.5344673348
da.V_QME_LICOO2 = round(-((E_LICOO2_LI) - (E_COO2_DE) - 1 * da.MU_LI) * da.RY_TO_EV / 1, 4)


def build_corrected_set():
    base = da.load_results()
    present = {e.get("id") for e in base if e.get("id")}
    out = []
    for e in base:
        jid = e.get("id")
        if jid in CORR:
            e2 = dict(e)
            e2.update(CORR[jid])
            e2.pop("ground_state_pending", None)
            out.append(e2)
        else:
            out.append(e)
    for jid, fields in CORR.items():
        if jid not in present:
            out.append(dict(id=jid, **fields))
    return out


def robustness_200ry():
    """Dispersion of the evaluable couples at the pre-registered 200 Ry cutoff
    (the published runpod_data/results.json), to show the FAIL verdict is
    invariant to the cutoff change. Pair B is provenance-held at 200 Ry
    (non-convergence), so this is over the evaluable couples only."""
    base = da.load_results()              # 200 Ry published record, V_QME_LICOO2=4.120
    da_v = da.V_QME_LICOO2
    da.V_QME_LICOO2 = 4.120
    a = da.compute_offsets(base)
    da.V_QME_LICOO2 = da_v                # restore the 70/560 LiCoO2 voltage
    evaluable = {k: round(v, 4) for k, v in a["offsets"].items()}
    sd = statistics.stdev(list(evaluable.values())) if len(evaluable) >= 2 else None
    return {"cutoff_ry": 200, "evaluable_offsets": evaluable,
            "sd": round(sd, 4) if sd else None,
            "note": "pair B provenance-held (non-convergence) at 200 Ry; "
                    "dispersion already far above the 0.30 V bar."}


def main():
    rob = robustness_200ry()
    analysis = da.compute_offsets(build_corrected_set())
    offsets = {k: round(v, 4) for k, v in analysis["offsets"].items()}
    core = [analysis["offsets"][k]
            for k in ("LiCoO2", "pairA_LiFePO4", "pairB_Li2FeP2O7")
            if k in analysis["offsets"]]
    core_sd = statistics.stdev(core)
    core_mean = statistics.mean(core)

    artifact = {
        "description": "D1 offset audit verdict at the cutoff-converged 70/560 Ry energies "
                       "(arXiv v2 Results C). Generated by tasks/d1_offset_verdict_70_560.py.",
        "cutoff": {"ecutwfc_ry": 70, "ecutrho_ry": 560,
                   "licoo2_stability_check_ry": 720, "licoo2_drift_at_720_mv": 4},
        "preregistration_deviation": "Pre-registered cutoff was 50/200 Ry; recomputed at "
                                     "70/560 Ry because 200 Ry was numerically unconverged "
                                     "(LiFePO4 cell runaway ~+0.6 V, Li2FeP2O7 non-convergence, "
                                     "LiCoO2 ~0.19 V shift). FAIL verdict is invariant to the cutoff.",
        "mu_li_ry": da.MU_LI,
        "ry_to_ev": da.RY_TO_EV,
        "v_qme_licoo2": da.V_QME_LICOO2,
        "v_exp": {k: da.V_EXP[k] for k in ("LiCoO2", "pairA_LiFePO4",
                                           "pairB_Li2FeP2O7", "pairC_LiMn2O4")},
        "offsets": offsets,
        "n_evaluated": analysis["n_evaluated"],
        "mean_delta": round(analysis["mean_delta"], 4),
        "sd": round(analysis["sd"], 4),
        "gate_status": analysis["gate_status"],
        "verdict": analysis["verdict"],
        "core_n3": {"keys": ["LiCoO2", "pairA_LiFePO4", "pairB_Li2FeP2O7"],
                    "mean": round(core_mean, 4), "sd": round(core_sd, 4),
                    "verdict": "PASS" if core_sd < 0.15 else ("FAIL" if core_sd >= 0.30 else "GRAY")},
        "robustness_at_preregistered_200ry": rob,
        "energies_ry_70_560": {k: v["total_energy_ry"] for k, v in CORR.items()},
        "provenance_logs": "~/.qme_loop/work/D1_PHASE{2,3,5,6}_*  (Final enthalpy / accepted endpoint)",
    }

    out_path = Path(__file__).resolve().parent / "d1_corrected_offsets.json"
    out_path.write_text(json.dumps(artifact, indent=2) + "\n")

    print(da.format_analysis_report(analysis))
    print(f"\n[gate_status={analysis['gate_status']}  verdict={analysis['verdict']}  "
          f"sd={analysis['sd']:.4f}  mean={analysis['mean_delta']:.4f}  n={analysis['n_evaluated']}]")
    print("OFFSETS:", offsets)
    print(f"CORE n=3: mean={core_mean:+.4f}  sd={core_sd:.4f}  "
          f"-> {artifact['core_n3']['verdict']}")
    print(f"wrote {out_path}")


if __name__ == "__main__":
    main()


==> anc/fig1_parity.py <==
"""F1 — parity plot: predicted vs experimental average voltage.

Reads the committed per-row results (s3b_litexp_results.csv) and the curated
set (curated_na_cathodes.csv, for the operator-audit exclusion flag). The
maricite row is drawn as an open marker: excluded from canonical metrics for
phase identity. No per-point error bars are drawn because no committed
per-row uncertainty artifact exists (deviation from the F1 spec, logged for
HALT-2).
"""
import csv

import matplotlib.pyplot as plt

import qme_style as st

st.apply()

rows = []
with open(st.NWD / "s3b_litexp_results.csv") as f:
    for r in csv.DictReader(f):
        rows.append(r)

excluded = set()
with open(st.NWD / "curated_na_cathodes.csv") as f:
    body = [ln for ln in f if not ln.startswith("#")]
for r in csv.DictReader(body):
    if r["self_audit_outcome"].strip().upper().startswith("EXCLUDED"):
        excluded.add(r["mp_id"])

fig, ax = plt.subplots(figsize=(st.SINGLE_COL, st.SINGLE_COL))

lo, hi = 2.4, 4.8
ax.plot([lo, hi], [lo, hi], ls="--", lw=0.7, color="0.55", zorder=1)

# Per-point label offsets (dx pt, dy pt, ha) tuned against collisions.
OFFSETS = {
    "mp-19226": (5, 2, "left"),
    "mp-1203835": (4, -10, "left"),
    "mp-562796": (-6, -10, "right"),
    "mp-683773": (0, 7, "center"),
    "mp-1194940": (5, -3, "left"),
    "mp-694937": (-5, -11, "right"),
    "mp-578604": (5, 2, "left"),
}

for r in rows:
    x, y = float(r["v_lit"]), float(r["v_pred"])
    fam, grade, mp = r["family"], r["tier"], r["mp_id"]
    color = st.FAMILY_COLOR[fam]
    marker = st.GRADE_MARKER[grade]
    is_excl = mp in excluded
    ax.scatter(
        x, y, s=26, marker=marker, zorder=3,
        facecolors="none" if is_excl else color,
        edgecolors=color, linewidths=0.9,
    )
    label = st.SHORT_LABEL.get(mp, r["formula"])
    dx, dy, ha = OFFSETS.get(mp, (4, 4, "left"))
    ax.annotate(
        label + (" (excl.)" if is_excl else ""),
        (x, y), textcoords="offset points", xytext=(dx, dy),
        fontsize=6.3, ha=ha, color="0.15",
    )

ax.set_xlim(lo, hi)
ax.set_ylim(lo, hi)
ax.set_aspect("equal")
ax.set_xlabel(r"Experimental average voltage $V_{\mathrm{lit}}$ (V)")
ax.set_ylabel(r"Predicted average voltage $V_{\mathrm{pred}}$ (V)")

fam_handles = [
    plt.Line2D([], [], ls="", marker="o", color=st.FAMILY_COLOR[f],
               label=st.FAMILY_LABEL[f])
    for f in ("polyanionic_phosphate", "polyanionic_fluorophosphate",
              "layered_oxide")
]
grade_handles = [
    plt.Line2D([], [], ls="", marker=m, mfc="none", mec="0.25",
               label=f"grade {g}")
    for g, m in st.GRADE_MARKER.items()
]
leg1 = ax.legend(handles=fam_handles, loc="upper left", handletextpad=0.1,
                 borderaxespad=0.2)
ax.add_artist(leg1)
ax.legend(handles=grade_handles, loc="lower right", handletextpad=0.1,
          borderaxespad=0.2)

fig.savefig(st.FIGDIR / "fig1_parity.pdf")
print("fig1_parity.pdf written:", len(rows), "points,",
      len(excluded), "excluded row(s) drawn open")


==> anc/fig2_residuals.py <==
"""F2 — signed prediction error vs experimental voltage.

The committed correlation is r(signed err, V_lit) = -0.939 from
s3b_litexp_summary.json; this script re-computes it from the per-row CSV and
refuses to draw if the recomputation drifts from the committed artifact by
more than 0.002. The x-axis is V_lit, matching the artifact's own variable
(outline delta 2, operator-approved).
"""
import csv
import json
import sys

import numpy as np
import matplotlib.pyplot as plt

import qme_style as st

st.apply()

rows = []
with open(st.NWD / "s3b_litexp_results.csv") as f:
    for r in csv.DictReader(f):
        rows.append(r)

vlit = np.array([float(r["v_lit"]) for r in rows])
err = np.array([float(r["signed_err"]) for r in rows])

summary = json.loads((st.NWD / "s3b_litexp_summary.json").read_text())
r_committed = summary["voltage_dependence_pearson_r_signedErr_vs_Vlit"]
r_recomputed = float(np.corrcoef(err, vlit)[0, 1])
if abs(r_recomputed - r_committed) > 0.002:
    sys.exit(
        f"CONSISTENCY GUARD: recomputed r={r_recomputed:.4f} vs committed "
        f"{r_committed} — artifact drift, refusing to draw."
    )

fig, ax = plt.subplots(figsize=(st.SINGLE_COL, st.SINGLE_COL * 0.82))

ax.axhline(0.0, lw=0.7, color="0.55", ls="--", zorder=1)

# Per-point label offsets (dx pt, dy pt, ha) tuned against collisions.
OFFSETS = {
    "mp-19226": (6, 2, "left"),
    "mp-1203835": (6, 0, "left"),
    "mp-562796": (-6, 4, "right"),
    "mp-683773": (-6, 4, "right"),
    "mp-1194940": (6, -3, "left"),
    "mp-694937": (6, 2, "left"),
    "mp-578604": (6, 2, "left"),
}

for r in rows:
    x, y = float(r["v_lit"]), float(r["signed_err"])
    fam, grade, mp = r["family"], r["tier"], r["mp_id"]
    color = st.FAMILY_COLOR[fam]
    ax.scatter(x, y, s=26, marker=st.GRADE_MARKER[grade], zorder=3,
               facecolors=color, edgecolors=color, linewidths=0.9)
    dx, dy, ha = OFFSETS.get(mp, (6, 2, "left"))
    ax.annotate(st.SHORT_LABEL.get(mp, r["formula"]), (x, y),
                textcoords="offset points", xytext=(dx, dy), fontsize=6.3,
                ha=ha, color="0.15")

ax.set_ylim(err.min() - 0.22, err.max() + 0.22)

ax.annotate(f"$r = {r_committed:.3f}$", xy=(0.97, 0.90),
            xycoords="axes fraction", ha="right", fontsize=8.5)
ax.annotate("over-prediction", xy=(0.03, 0.97), xycoords="axes fraction",
            ha="left", va="top", fontsize=7, color="0.4", style="italic")
ax.annotate("under-prediction", xy=(0.03, 0.03), xycoords="axes fraction",
            ha="left", va="bottom", fontsize=7, color="0.4", style="italic")

ax.set_xlabel(r"Experimental average voltage $V_{\mathrm{lit}}$ (V)")
ax.set_ylabel(r"Signed error $V_{\mathrm{pred}}-V_{\mathrm{lit}}$ (V)")
ax.set_xlim(2.4, 4.8)

fig.savefig(st.FIGDIR / "fig2_residuals.pdf")
print(f"fig2_residuals.pdf written: n={len(rows)}, "
      f"r committed {r_committed} / recomputed {r_recomputed:.4f}")


==> anc/fig3_decomposition.py <==
"""F3 — three-way decomposition for the polymorph-resolved NaCoPO4 rows.

Reads three_way_decomposition from s3b_litexp_summary.json: model prediction,
MP computed reference, and quote-anchored experimental value per polymorph,
with the MP-minus-experiment offset annotated from the artifact.
"""
import json
from decimal import Decimal, ROUND_HALF_UP

import matplotlib.pyplot as plt

import qme_style as st


def r3(v: float) -> str:
    """Round half away from zero at 3 decimals, matching the committed
    report's rounding (-0.5375 -> -0.538), signed."""
    q = Decimal(str(v)).quantize(Decimal("0.001"), rounding=ROUND_HALF_UP)
    return f"{q:+}"

st.apply()

summary = json.loads((st.NWD / "s3b_litexp_summary.json").read_text())
rows = summary["three_way_decomposition"]

fig, ax = plt.subplots(figsize=(st.SINGLE_COL, st.SINGLE_COL * 0.62))

KIND = [
    ("v_pred", "model $V_{\\mathrm{pred}}$", st.OKABE_ITO["vermillion"], "o"),
    ("v_mp", "MP reference $V_{\\mathrm{MP}}$", st.OKABE_ITO["blue"], "D"),
    ("v_lit", "experiment $V_{\\mathrm{lit}}$", st.OKABE_ITO["black"], "*"),
]

ypos = [1.0, 0.0]
for y, d in zip(ypos, rows):
    vals = [d[k] for k, _, _, _ in KIND]
    ax.plot([min(vals), max(vals)], [y, y], lw=0.9, color="0.7", zorder=1)
    for (k, _, color, marker) in KIND:
        ax.scatter(d[k], y, s=42 if marker == "*" else 24, marker=marker,
                   color=color, zorder=3)
    # MP-vs-experiment bracket, value from the artifact
    ax.annotate(
        f"$V_{{\\mathrm{{MP}}}}-V_{{\\mathrm{{lit}}}} = "
        f"{r3(d['mp_minus_lit'])}$ V",
        xy=((d["v_mp"] + d["v_lit"]) / 2, y + 0.18), ha="center",
        fontsize=6.8, color="0.25",
    )

labels = []
for d in rows:
    poly = "ABW" if "ABW" in d["polymorph"] else r"$\beta$"
    labels.append(f"NaCoPO$_4$ ({poly})")
ax.set_yticks(ypos, labels)
ax.set_ylim(-0.45, 2.05)
ax.margins(x=0.07)
ax.set_xlabel("Average voltage (V)")

handles = [
    plt.Line2D([], [], ls="", marker=m, color=c, label=lab,
               markersize=7 if m == "*" else 5)
    for _, lab, c, m in KIND
]
ax.legend(handles=handles, loc="upper left", handletextpad=0.1,
          borderaxespad=0.2)

fig.savefig(st.FIGDIR / "fig3_decomposition.pdf")
print("fig3_decomposition.pdf written:", [d["mp_id"] for d in rows])


==> anc/gnome_screen_summary.json <==
{
  "provenance": {
    "dataset": "GNoME (Graph Networks for Materials Exploration), public release",
    "citation": "Merchant, Batzner, Schoenholz, Aykol, Cheon, Cubuk, 'Scaling deep learning for materials discovery', Nature 624, 80-85 (2023), DOI 10.1038/s41586-023-06735-9",
    "file": "gs://gdm_materials_discovery/gnome_data/stable_materials_summary.csv",
    "https_mirror": "https://storage.googleapis.com/gdm_materials_discovery/gnome_data/stable_materials_summary.csv",
    "file_last_modified": "2024-12-09 (HTTP Last-Modified)",
    "file_bytes": 151452777,
    "file_sha256": "c37bffb9dd6c51d38d259a2d340ecf796194729f656d474828512390db1ff0c9",
    "note_expanded_set": "This is the EXPANDED release (materials within ~1 meV/atom of the convex hull, the Aug-2024 expansion to >520k), not the original 381k from the 2023 Nature paper. Used as-is, uncurated.",
    "formula_column": "Reduced Formula",
    "sampling": "uniform random, pandas .sample(n=500, random_state=42); NO filtering/cherry-picking",
    "moat_version": "v2.6 composition-verified prior-art layer (src/prior_art.py, src/formula_identity.py)",
    "moat_call": "prior_art.screen(formula=<Reduced Formula>, online=True)",
    "online_sources": "OpenAlex (primary) -> Crossref (fallback); title-level composition match",
    "throwaway_db": "/tmp/qme_gnome_demo_cache.db"
  },
  "n_total_population": 554054,
  "n_sample": 500,
  "flagged_prior_art": 5,
  "flagged_fraction": 0.01,
  "flagged_pct": 1.0,
  "flagged_wilson95_lo_pct": 0.4,
  "breakdown": {
    "offline_structural_family": 1,
    "literature_verified": 4,
    "prior_art_absent_within_coverage": 495,
    "needs_manual_review_unreachable": 0,
    "unchecked_unparseable": 0,
    "error": 0
  },
  "strict_floor": {
    "desc": "drops literature hits whose only match is the weak element_set kind (conf 0.45)",
    "flagged_strict": 5,
    "flagged_strict_pct": 1.0,
    "flagged_strict_wilson95_lo_pct": 0.4
  },
  "lit_match_kind_counts": {
    "framework_variant": 4
  },
  "elapsed_s": 399.9
}

==> anc/gnome_screen_summary_structuredb.json <==
{
  "sample": "identical pinned gnome_sample_ids.txt (seed=42, N=500), NO re-sampling",
  "n_sample": 500,
  "n_total_population": 554054,
  "title_only_baseline": {
    "flagged": 5,
    "pct": 1.0,
    "offline_family": 1,
    "literature": 4,
    "note": "hand-audited: 3/5 verified TP -> 0.6% floor"
  },
  "structure_db_cod": {
    "exact_cod_matches": 0,
    "pct": 0.0,
    "new_vs_baseline": 0,
    "unreachable_failopen": 0,
    "error": 0,
    "wilson95_lo_pct": 0.0,
    "match_rule": "exact reduced-composition vs COD OPTIMADE (precision-first)",
    "query_caps": "timeout=10s, max_pages=2, page_limit=100"
  },
  "combined": {
    "flagged": 5,
    "pct": 1.0,
    "wilson95_lo_pct": 0.43,
    "by_path_counts": {
      "offline_family": 1,
      "literature": 4,
      "structure_db": 0
    }
  },
  "before_after": {
    "title_only_pct": 1.0,
    "with_structure_db_pct": 1.0,
    "delta_pp": 0.0
  },
  "elapsed_s_this_run": 1776.7
}

==> anc/gnome_triage_probe_summary.json <==
{
  "probe": "GNoME triage-wedge (CREDIBLE\u00d7USEFUL) \u2014 evidence test",
  "input": {
    "n_carry_in": 495,
    "source": "gnome_sample_results.csv (prior-art-absent subset of the pinned N=500, seed 42)",
    "structures": "real GNoME-relaxed CIFs from public by_id.zip (keyed by MaterialId)"
  },
  "screens": {
    "smact": "smact.screening.smact_validity (charge-neutral + Pauling; include_alloys=False)",
    "oracle_stability": "oracle_predict (MACE-MP-0 v3, MP-210k heads): Ef<0.0 AND eah<0.15",
    "polaron": "screen_polaron (battery-TM empirical Frohlich; only 'blocked' fails)"
  },
  "funnel_narrowing_4a": {
    "N_input": 495,
    "after_smact": 49,
    "after_oracle_stability": 36,
    "after_polaron_nonblocking": 35,
    "survivors_pct_of_input": 7.1
  },
  "independent_rejects": {
    "smact_charge_neutrality": 446,
    "oracle_stability": 154,
    "polaron_blocked": 1,
    "oracle_reason_breakdown": {
      "eah>=0.15": 145,
      "Ef>=0_AND_eah>=0.15": 7,
      "Ef>=0": 2
    },
    "polaron_mobility_breakdown": {
      "intrinsic": 482,
      "requires_nano": 7,
      "requires_coating": 5,
      "blocked": 1
    }
  },
  "echo_test_4c": {
    "gnome_label": "stable (all N \u2014 every row is in stable_materials_summary.csv)",
    "oracle_agrees_stable": 341,
    "oracle_agreement_rate_pct": 68.9,
    "oracle_disputes_stable": 154,
    "oracle_dispute_rate_pct": 31.1,
    "rejected_by_smact_only_orthogonal": 305,
    "rejected_by_polaron_only_orthogonal": 1,
    "passes_all_three_qme_screens": 35,
    "gnome_decomp_mean_when_oracle_disputes": -0.0389,
    "gnome_decomp_mean_when_oracle_agrees": -0.0449,
    "pearson_qme_eah_vs_gnome_decomp": 0.112
  },
  "sustainability_4b": {
    "raw_input_N": {
      "counts": {
        "flagged_critical": 314,
        "flagged_toxic": 104,
        "flagged_radioactive": 75,
        "favorable": 2
      },
      "favorable_pct": 0.4,
      "flagged_radioactive_pct": 15.2,
      "flagged_toxic_pct": 21.0,
      "flagged_critical_pct": 63.4
    },
    "survivors": {
      "counts": {
        "flagged_critical": 23,
        "flagged_radioactive": 7,
        "flagged_toxic": 5
      },
      "favorable_pct": 0.0,
      "flagged_radioactive_pct": 20.0,
      "flagged_toxic_pct": 14.3,
      "flagged_critical_pct": 65.7
    }
  },
  "application_fit": "EXPLICIT STUB \u2014 not evaluated",
  "elapsed_s": 18.1
}

==> anc/make_tables.py <==
"""Generate the paper's data tables as LaTeX fragments from committed artifacts.

Outputs (to ../tables/):
  t1_curated.tex      from na_wedge_diag/curated_na_cathodes.csv
  t2_metrics.tex      from na_wedge_diag/s3b_litexp_summary.json
  t3_family_bias.tex  from na_wedge_diag/step2_summary.json
  t5_baserate.tex     from na_wedge_diag/q2_collapse_summary.json +
                      gnome_debunk/gnome_screen_summary{,_structuredb}.json +
                      gnome_debunk/gnome_triage_probe_summary.json
  t6_ledger.tex       from qme.db (read-only)

Every numeric cell is read from an artifact; the only literals here are
LaTeX scaffolding and short display labels. t4_d1design.tex is hand-written
(design parameters quoted from the committed pre-registration, mapped in
CLAIMS_MAP S6.1-S6.2).
"""
import csv
import json
import re
import sqlite3

import qme_style as st

st.TABDIR.mkdir(exist_ok=True)


def ce(formula: str) -> str:
    return r"\ce{" + formula + "}"


# Short polymorph display labels keyed by (formula, mp_id); text only.
POLY_LABEL = {
    "mp-19226": "maricite",
    "mp-1203835": r"Pn2$_1$a",
    "mp-562796": r"ABW P2$_1$/n",
    "mp-683773": r"$\beta$ P6$_5$",
    "mp-1194940": "Pbcn",
    "mp-694937": "NVPF",
    "mp-578604": r"O3 R$\bar{3}$m",
}
POLY_LABEL_BY_FORMULA = {
    "Na2FeP2O7": r"P$\bar{1}$",
    "Na2Fe2(SO4)3": "alluaudite",
}


def t1_curated():
    with open(st.NWD / "curated_na_cathodes.csv") as f:
        body = [ln for ln in f if not ln.startswith("#")]
    rows = list(csv.DictReader(body))
    out = []
    out.append(r"\begin{ruledtabular}")
    out.append(r"\begin{tabular}{llllcld}")
    out.append(
        r"Compound & Polymorph & MP id & Family & Grade & DOI & "
        r"\multicolumn{1}{c}{$V_{\mathrm{lit}}$ (V)} \\"
    )
    out.append(r"\colrule")
    for r in rows:
        mp = r["mp_id"]
        poly = POLY_LABEL.get(mp) or POLY_LABEL_BY_FORMULA.get(r["formula"], "")
        marks = ""
        if r["self_audit_outcome"].strip().upper().startswith("EXCLUDED"):
            marks += r"\footnotemark[1]"
        if mp == "NO_MP_ENTRY":
            marks += r"\footnotemark[2]"
            mpcell = "n/a"
        else:
            mpcell = mp
        doi = r["citation_doi"]
        doicell = (r"\scriptsize\href{https://doi.org/" + doi + "}{" + doi + "}")
        fam = st.FAMILY_LABEL.get(r["family"], r["family"])
        out.append(
            f"{ce(r['formula'])}{marks} & {poly} & {mpcell} & {fam} & "
            f"{r['tier']} & {doicell} & {r['V_lit']} \\\\"
        )
    out.append(r"\end{tabular}")
    out.append(r"\end{ruledtabular}")
    out.append(r"\footnotetext[1]{Excluded from canonical metrics by the "
               r"operator audit (phase identity; Sec.~\ref{sec:resultsA2}).}")
    out.append(r"\footnotetext[2]{No MP structure exists; "
               r"literature-validated but not predictable by the screen.}")
    (st.TABDIR / "t1_curated.tex").write_text("\n".join(out) + "\n")
    return len(rows)


def t2_metrics():
    s = json.loads((st.NWD / "s3b_litexp_summary.json").read_text())
    order = ["held_out_all", "held_out_no_tierC", "phosphate_all",
             "phosphate_no_tierC"]
    label = {
        "held_out_all": "held-out, all grades",
        "held_out_no_tierC": r"held-out, A/B only\footnotemark[1]",
        "phosphate_all": "phosphate, all grades",
        "phosphate_no_tierC": "phosphate, A/B only",
    }
    out = []
    out.append(r"\begin{ruledtabular}")
    out.append(r"\begin{tabular}{lcddddd}")
    out.append(
        r"Set & $n$ & \multicolumn{1}{c}{raw MAE} & "
        r"\multicolumn{1}{c}{raw bias} & "
        r"\multicolumn{1}{c}{raw CI$_{95}$} & "
        r"\multicolumn{1}{c}{corr.\ MAE} & "
        r"\multicolumn{1}{c}{corr.\ CI$_{95}$} \\"
    )
    out.append(r"\colrule")
    for k in order:
        b = s["blocks"][k]
        out.append(
            f"{label[k]} & {b['n']} & {b['raw_MAE_V']:.3f} & "
            f"{b['raw_bias_V']:+.3f} & {b['raw_MAE_boot95_V'][1]:.3f} & "
            f"{b['loocv_corrected_MAE_V']:.3f} & "
            f"{b['loocv_corrected_MAE_boot95_V'][1]:.3f} \\\\"
        )
    out.append(r"\end{tabular}")
    out.append(r"\end{ruledtabular}")
    out.append(r"\footnotetext[1]{The canonical set after the operator-audit "
               r"exclusion. CI$_{95}$ columns give the upper edge of the 95\% "
               r"bootstrap interval on the MAE; the corrected upper edge of "
               r"this row is the pre-registered primary metric. All values in "
               r"volts.}")
    (st.TABDIR / "t2_metrics.tex").write_text("\n".join(out) + "\n")
    return s["blocks"]["held_out_no_tierC"]["loocv_corrected_MAE_boot95_V"][1]


def t3_family_bias():
    s = json.loads((st.NWD / "step2_summary.json").read_text())
    fams = s["per_family_diagnostic"]
    order = ["polyanionic_phosphate", "layered_oxide", "other", "NASICON"]
    disp = {
        "polyanionic_phosphate": "polyanionic phosphate",
        "layered_oxide": "layered oxide",
        "other": r"other (mixed-anion, fluorides)\footnotemark[1]",
        "NASICON": "NASICON",
    }
    out = []
    out.append(r"\begin{ruledtabular}")
    out.append(r"\begin{tabular}{lcdd}")
    out.append(r"Family & $n$ & \multicolumn{1}{c}{bias (V)} & "
               r"\multicolumn{1}{c}{MAE (V)} \\")
    out.append(r"\colrule")
    for k in order:
        d = fams[k]
        out.append(f"{disp[k]} & {d['n']} & {d['bias']:+.4f} & "
                   f"{d['mae']:.4f} \\\\")
    out.append(r"\end{tabular}")
    out.append(r"\end{ruledtabular}")
    out.append(r"\footnotetext[1]{Mostly carbonate-polyanionic "
               r"(P/As/Si--C--O) and halide chemistries, the least "
               r"represented in the training corpus.}")
    (st.TABDIR / "t3_family_bias.tex").write_text("\n".join(out) + "\n")
    return s["failure_modes"]["F1_observed_spread_V"]


def t5_baserate():
    q2 = json.loads((st.NWD / "q2_collapse_summary.json").read_text())
    g1 = json.loads((st.GNOME / "gnome_screen_summary.json").read_text())
    g2 = json.loads(
        (st.GNOME / "gnome_screen_summary_structuredb.json").read_text())
    g3 = json.loads(
        (st.GNOME / "gnome_triage_probe_summary.json").read_text())

    # Hand-audited true positives are recorded in the structuredb note string.
    m = re.search(r"(\d+)/5 verified TP", g2["title_only_baseline"]["note"])
    assert m, "hand-audit count not found in committed artifact"
    tp = int(m.group(1))
    floor_pct = 100.0 * tp / g1["n_sample"]

    funnel = g3["funnel_narrowing_4a"]
    by = q2["by_path"]

    rows = [
        (r"\multicolumn{2}{l}{\itshape Targeted earth-abundant Na space "
         r"(substitution generator)}", None),
        ("enumerated compositions", f"{q2['n_distinct_enumerated']}"),
        ("SMACT-valid", f"{q2['n_smact_valid_screened']}"),
        (r"flagged already-published (lower bound)\footnotemark[1]",
         f"{q2['flagged_debunkable_as_known']} ({q2['flagged_pct']:.1f}\\%)"),
        (r"\quad via structural family", f"{by['structural_family']}"),
        (r"\quad via COD exact composition", f"{by['COD_exact_structure']}"),
        (r"\quad via named literature citation", f"{by['literature_named']}"),
        ("survivors (absent within coverage)",
         f"{q2['survivors_not_debunkable']}"),
        (r"\multicolumn{2}{l}{\itshape GNoME stable-materials release "
         r"(pinned uniform sample)}", None),
        ("population / sample",
         f"{g1['n_total_population']:,} / {g1['n_sample']}"),
        ("flagged by title-level screen",
         f"{g1['flagged_prior_art']} ({g1['flagged_pct']:.1f}\\%)"),
        (r"hand-verified true positives\footnotemark[2]",
         f"{tp}/{g1['flagged_prior_art']} (floor {floor_pct:.1f}\\%)"),
        ("COD exact-composition matches",
         f"{g2['structure_db_cod']['exact_cod_matches']}/{g1['n_sample']}"),
        ("prior-art-absent carried to funnel", f"{funnel['N_input']}"),
        (r"\quad after SMACT validity", f"{funnel['after_smact']}"),
        (r"\quad after stability screen",
         f"{funnel['after_oracle_stability']}"),
        (r"\quad after polaron screen (survivors)",
         f"{funnel['after_polaron_nonblocking']} "
         f"({funnel['survivors_pct_of_input']:.1f}\\%)"),
        (r"stability disputes vs GNoME label\footnotemark[3]",
         f"{g3['echo_test_4c']['oracle_dispute_rate_pct']:.1f}\\%"),
    ]

    out = []
    out.append(r"\begin{ruledtabular}")
    out.append(r"\begin{tabular}{lr}")
    out.append(r"Quantity & Value \\")
    out.append(r"\colrule")
    for left, right in rows:
        if right is None:
            out.append(left + r" \\")
        else:
            out.append(f"{left} & {right} \\\\")
    out.append(r"\end{tabular}")
    out.append(r"\end{ruledtabular}")
    out.append(r"\footnotetext[1]{The prior-art layer only downgrades and "
               r"two of its sources are stubs; flagged rates are lower "
               r"bounds. Paths overlap.}")
    out.append(r"\footnotetext[2]{Hand audit of every flagged hit.}")
    out.append(r"\footnotetext[3]{Disagreement rate between the borrowed "
               r"stability model and the GNoME label; a correctness claim "
               r"for neither.}")
    (st.TABDIR / "t5_baserate.tex").write_text("\n".join(out) + "\n")
    return floor_pct


def t6_ledger():
    con = sqlite3.connect(f"file:{st.DB}?mode=ro", uri=True)
    cur = con.execute(
        """
        SELECT vr.id, c.formula, vr.voltage_computed, vr.anchor_weight,
               (SELECT GROUP_CONCAT(DISTINCT d.u_provenance)
                  FROM dft_runs d
                 WHERE d.candidate_id = vr.candidate_id
                   AND d.u_provenance IS NOT NULL
                   AND d.u_provenance != '') AS uprov,
               (SELECT GROUP_CONCAT(DISTINCT d.backend)
                  FROM dft_runs d
                 WHERE d.candidate_id = vr.candidate_id) AS backends
          FROM verified_results vr
          JOIN candidates c ON c.id = vr.candidate_id
         ORDER BY vr.id
        """
    )
    rows = cur.fetchall()
    con.close()

    def role(formula, w):
        if w and w > 0:
            return "anchor"
        if formula == "Na3V2(PO4)3":
            return "touchpoint"
        return "computed-only"

    BACKEND_LABEL = {"runpod": "cloud", "local_macmini": "local"}
    UPROV_LABEL = {"literature_standard": "lit.", "empirical_fit": "emp."}

    def backend_cell(backends):
        kinds = sorted({BACKEND_LABEL.get(x, x)
                        for x in (backends or "").split(",")})
        return "mixed" if len(kinds) > 1 else kinds[0]

    out = []
    out.append(r"\begin{ruledtabular}")
    out.append(r"\begin{tabular}{ldllc}")
    out.append(r"Compound & \multicolumn{1}{c}{$V$ (V)} & Role & "
               r"$U$ prov. & Backend \\")
    out.append(r"\colrule")
    for (_id, formula, v, w, uprov, backends) in rows:
        up = "/".join(UPROV_LABEL.get(x, x) for x in (uprov or "").split(","))
        be = backend_cell(backends)
        out.append(f"{ce(formula)} & {v} & {role(formula, w)} & "
                   f"{up} & {be} \\\\")
    out.append(r"\end{tabular}")
    out.append(r"\end{ruledtabular}")
    (st.TABDIR / "t6_ledger.tex").write_text("\n".join(out) + "\n")
    return len(rows)


if __name__ == "__main__":
    n1 = t1_curated()
    primary = t2_metrics()
    spread = t3_family_bias()
    floor = t5_baserate()
    n6 = t6_ledger()
    print(f"tables written: t1 ({n1} rows), t2 (primary metric "
          f"{primary:.4f} V), t3 (F1 spread {spread} V), "
          f"t5 (GNoME floor {floor:.1f}%), t6 ({n6} ledger rows)")


==> anc/preregistration_2026-06-08.md <==
# Phase B Step 2 — pre-registration (write-once)

> **This document is committed BEFORE the bias-corrected metric in Step 2 is
> computed. The commit SHA is the audit trail proving the thresholds existed
> before the result. If any problem with this pre-registration is discovered
> during Step 2, the work HALTS and the operator is asked — this document is
> not silently edited.**

Scope: P1 = "can the QMEv2.5 battery Siamese GNN predict Na-ion voltages
well enough to drive screening decisions on the Na-ion pipeline?" Substrate
= the 74 out-of-sample (OOS) Na cathodes from
`na_wedge_diag/q1_oos_results.csv` (held-out by training-set membership: their
sodiated mp-id is NOT among the 20 in `battery_graphs/na_mp-*_Na.pt`).
Reference voltages = MP `average_voltage` (DFT-computed, **not** experimental
— this is labelled honestly throughout and replaced with literature values on
a 28-compound subset in Step 3, not here).

---

## Verdict tiers (verbatim)

| Tier | Range | Operational meaning |
|---|---|---|
| **screening-grade** | held-out MAE **< 0.30 V** | voltage can drive discovery decisions (rank-AND-flag) on the Na pipeline |
| **ranking-only** | **0.30 V ≤ held-out MAE ≤ 0.50 V** | rank within a chemistry family; do NOT trust absolute V for cross-family screening |
| **not screening-grade** | held-out MAE **> 0.50 V** | do not build Na pipeline on it; either fine-tune on Na DFT data or restrict to relative comparisons within one family |

## Primary metric (this is what gets compared to the tiers)

**Held-out MAE on the bias-correction-validation set**, where "held-out" is
defined as compounds whose signed errors did NOT contribute to the bias estimate
applied to them. The split mechanism is specified in Step 2 §S2.2 (priority:
leave-one-family-out CV with ≥10-compound families; fallback: stratified
2-fold; hard fallback: in-sample with PROVISIONAL verdict).

The primary metric is reported as a **conservative lower bound** — specifically
the **upper edge of the 95% bootstrap confidence interval** on the held-out MAE,
not the point estimate. (For MAE a higher number is worse; "conservative" means
"use the worse end of the CI to choose a tier.")

It is **NOT** any of: (a) all-compound MAE on the full 74 (in-sample by
construction); (b) in-sample bias-corrected MAE (learning and applying on the
same compounds); (c) per-family best-case MAE chosen post-hoc.

## Secondary metrics (reported alongside, NOT used to choose a tier)

- RMSE on the held-out set
- Bias (mean signed error) on the held-out set; should be ≈0 by construction
  after correction — non-zero residual bias is a methodology red flag
- Per-family MAE breakdown
- Pre-correction (raw) MAE / RMSE / bias for comparison
- Within-tolerance fractions (±0.2, ±0.3, ±0.5 V) pre- and post-correction
- Bootstrap CI bounds on the primary metric

## Pre-registered failure modes — each INVALIDATES the verdict

**F1. Family-dependent bias.** If per-family bias estimates differ by more than
**0.15 V** (i.e. max(family_bias) − min(family_bias) > 0.15 V across families
with ≥5 compounds), a single global additive bias correction does not
generalize. **Consequence:** verdict downgrades to "calibration is
family-specific; treat as ranking-only at best, scoped to the families where
the correction holds." A clean tier verdict is not issued.

**F2. Held-out validation set contains compounds also used to fit the bias.**
If at any point the bias applied to a compound was estimated using that
compound's own signed error, the analysis is in-sample by construction.
**Consequence:** verdict is "in-sample, re-run with a cleaner split before
issuing a tier." The numbers are still reported but explicitly labelled
in-sample.

**F3. Held-out set has fewer than 20 compounds.** **Consequence:** report MAE
but mark the verdict as **PROVISIONAL**. A held-out N<20 cannot statistically
distinguish neighbouring tiers (≈0.30 vs ≈0.50 V) with confidence.

**F4. Sign of bias differs across families.** If some families have positive
bias and others have negative bias (across families with ≥5 compounds), no
single additive correction is physically meaningful. **Consequence:** verdict
is **RED — pipeline blocked pending model retrain or family-specific
calibration**; no tier is issued.

## Starting numbers (the prior; visible BEFORE thresholds were set)

These were known from the Phase B PRE-AUDIT before this pre-registration was
drafted. The thresholds above were set knowing where the bias-corrected number
might land — this is honest pre-registration of the *verdict mapping*, not of
the result.

- **Raw (in-sample, full-74) MAE:** **0.5892 V** (source:
  `na_wedge_diag/q1_oos_summary.json`)
- **Mean signed error (bias):** **+0.4263 V** (same source; ≈ 72% of the raw
  MAE)
- **Theoretical floor on bias-corrected MAE (lower bound from a single global
  correction):** **|0.5892 − 0.4263| = 0.16 V**. Achievable only if all
  residual error were purely scatter and the bias estimate generalized
  perfectly across the held-out split — which the held-out methodology will
  test, not assume.
- **Most-likely landing zone** post-correction, given some realistic
  family-bias variance and held-out generalization gap: **0.20–0.35 V**, which
  spans both `screening-grade` and `ranking-only`. Either is a GO-state for
  the Na pipeline at different rigor levels. A landing >0.40 V despite the
  +0.43 V bias would indicate that the bias correction does NOT generalize
  cross-family and would likely trigger F1 or F4.

## What would change my mind (revision triggers, post-publication)

The tier verdict issued by Step 2 (whatever it is) is revised if, within
**90 days** of publishing it, any of the following lands:

- An experimentally-measured Na-cathode average voltage in the
  Fe-Mn-P-O-Na box (the in-box chemistry we claim screening over) where the
  QMEv2.5 predicted V_avg — applied with the bias correction issued in
  Step 2 — disagrees with experiment by **more than 0.4 V**. A single such
  case downgrades the verdict by one tier; two such cases retire the
  bias-corrected predictor entirely.
- A held-out experimental V_avg curated in Step 3 (28-compound mainstream
  subset) where the bias-corrected MAE on the experimental subset differs
  from the MP-computed subset's MAE by more than 0.15 V — meaning the
  MP-computed reference was a misleading proxy and the Step 2 verdict was
  driven by a substitution artefact.
- Discovery that the 74-compound OOS set has data leakage into the GNN
  training corpus that was not caught by the mp-id training-set membership
  test (e.g. the same compound at a different stoichiometry contributed
  graphs).

Any of these → Step 2 verdict is withdrawn and re-run with corrected data /
methodology, with a new pre-registration.

---

*Drafted before Step 2 metric computation. Audit trail = the commit SHA of
this file.*


==> anc/q1_oos_summary.json <==
{
  "test": "OUT-OF-SAMPLE Na voltage (model never trained on these); ref = MP average_voltage",
  "n_out_of_sample_candidates": 74,
  "n_fetched": 74,
  "n_predicted": 74,
  "n_failed": 0,
  "MAE_V": 0.5892,
  "RMSE_V": 0.7257,
  "median_abs_err_V": 0.5371,
  "max_abs_err_V": 1.7302,
  "mean_signed_err_bias_V": 0.4263,
  "frac_within_0.2V": 0.23,
  "frac_within_0.3V": 0.351,
  "frac_within_0.5V": 0.486,
  "ref_range_V": [
    3.01,
    4.73
  ],
  "in_sample_MAE_for_comparison_V": 1.52
}

==> anc/q2_collapse_summary.json <==
{
  "n_distinct_enumerated": 390,
  "n_smact_valid_screened": 78,
  "flagged_debunkable_as_known": 55,
  "flagged_fraction": 0.705,
  "flagged_pct": 70.5,
  "by_path": {
    "structural_family": 52,
    "literature_named": 2,
    "COD_exact_structure": 20
  },
  "any_source_unreachable_failopen": 0,
  "survivors_not_debunkable": 23,
  "caveat": "LOWER BOUND on saturation: layer DEBUNKS but never CERTIFIES (cleared pinned False; patents+ICSD are stubs). Survivors are 'novel-within-coverage', NOT verified-novel.",
  "elapsed_s": 211.3
}

==> anc/qme_style.py <==
"""Shared matplotlib style for the QME validation paper.

Contract (Phase 3): 8-9 pt sans (Helvetica/Arial family), consistent math
text, single-column width 3.375 in / double 7.0 in, Okabe-Ito colorblind-safe
palette, vector PDF output, no figure titles (captions carry them), no
gridlines. All figure scripts read committed CSV/JSON artifacts only — zero
hand-typed numbers. build.sh pins SOURCE_DATE_EPOCH for deterministic PDF
metadata.
"""
from pathlib import Path

import matplotlib as mpl

# Workspace root: <root>/"arXiv submit drafts"/figures/qme_style.py
ROOT = Path(__file__).resolve().parents[3]
NWD = ROOT / "qme_battery_loop" / "na_wedge_diag"
GNOME = ROOT / "qme_battery_loop" / "gnome_debunk"
DB = ROOT / "qme_battery_loop" / "qme.db"
FIGDIR = Path(__file__).resolve().parent
TABDIR = FIGDIR.parent / "tables"

OKABE_ITO = {
    "black": "#000000",
    "orange": "#E69F00",
    "skyblue": "#56B4E9",
    "green": "#009E73",
    "yellow": "#F0E442",
    "blue": "#0072B2",
    "vermillion": "#D55E00",
    "purple": "#CC79A7",
}

FAMILY_COLOR = {
    "polyanionic_phosphate": OKABE_ITO["vermillion"],
    "polyanionic_fluorophosphate": OKABE_ITO["blue"],
    "layered_oxide": OKABE_ITO["green"],
    "polyanionic_sulfate": OKABE_ITO["orange"],
}
FAMILY_LABEL = {
    "polyanionic_phosphate": "phosphate",
    "polyanionic_fluorophosphate": "fluorophosphate",
    "layered_oxide": "layered oxide",
    "polyanionic_sulfate": "sulfate",
}
GRADE_MARKER = {"A": "o", "B": "s", "C": "^"}

# Short display labels keyed by mp-id (text only; every number comes from the
# committed artifacts).
SHORT_LABEL = {
    "mp-19226": "NaFePO$_4$-m",
    "mp-1203835": "NFPP",
    "mp-562796": "NaCoPO$_4$-ABW",
    "mp-683773": r"NaCoPO$_4$-$\beta$",
    "mp-1194940": "Na$_2$FePO$_4$F",
    "mp-694937": "NVPF",
    "mp-578604": "NaCrO$_2$",
}

SINGLE_COL = 3.375  # in
DOUBLE_COL = 7.0    # in


def apply():
    mpl.rcParams.update({
        "font.family": "sans-serif",
        "font.sans-serif": ["Helvetica", "Arial", "DejaVu Sans"],
        "font.size": 8.5,
        "axes.labelsize": 8.5,
        "axes.titlesize": 8.5,
        "xtick.labelsize": 8.0,
        "ytick.labelsize": 8.0,
        "legend.fontsize": 7.5,
        "mathtext.fontset": "dejavusans",
        "axes.linewidth": 0.6,
        "xtick.major.width": 0.6,
        "ytick.major.width": 0.6,
        "xtick.direction": "out",
        "ytick.direction": "out",
        "axes.grid": False,
        "legend.frameon": False,
        "pdf.fonttype": 42,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.02,
    })


==> anc/s3b_litexp.py <==
#!/usr/bin/env python
"""
s3b_litexp.py — Step 3b: GNN predictions vs MACHINE-CURATED literature V_avg.

Reads na_wedge_diag/curated_na_cathodes.csv (machine-curated, pending operator
spot-check), fetches the MP structure for every row with an mp_id, runs the SAME
inference path as q1_oos.py (predict_from_structure -> Siamese QME_V2_multihead,
active qme-v2.5-battery pinned via QME_BATTERY_WEIGHTS), and computes the
pre-registered metrics against literature V_avg:

  - held-out (all rows are in_training_corpus=False) signed error, MAE, RMSE
  - 95% bootstrap CI on held-out MAE (10k resamples)
  - LOOCV-bias-corrected held-out MAE (pre-reg primary for 5 <= n < 10) + CI
  - all of the above with and without the Tier C row(s)
  - polyanionic_phosphate subset + per-compound residual table
  - three-way decomposition on the Step-2 overlap rows (V_pred-V_MP, V_MP-V_lit,
    V_pred-V_lit)
  - voltage-dependence of residuals (Pearson r of signed error vs V_lit)
  - reproducibility check: mp-562796 / mp-683773 must reproduce the q1_oos
    predictions (3.727 / 3.9209 V) through this run

SAFETY: refuses to run without a throwaway QME_DB_PATH; qme.db untouched.
"""
from __future__ import annotations
import csv, json, os, sys, warnings
from pathlib import Path
warnings.filterwarnings("ignore")

_dbp = os.environ.get("QME_DB_PATH", "")
if not _dbp or Path(_dbp).resolve().name == "qme.db":
    sys.exit("REFUSING TO RUN: set QME_DB_PATH to a throwaway path (never qme.db).")
KEY = os.environ.get("MP_API_KEY", "")
if not KEY:
    sys.exit("MP_API_KEY not in env.")
if not os.environ.get("QME_BATTERY_WEIGHTS"):
    sys.exit("QME_BATTERY_WEIGHTS not set — pin the active model explicitly (q1_oos parity).")

HERE = Path(__file__).resolve().parent
REPO = HERE.parent
sys.path.insert(0, str(REPO))
import numpy as np  # noqa: E402

RNG = np.random.default_rng(20260609)
N_BOOT = 10000

# Step-2 overlap rows: MP battery-doc average_voltage (na_ion_candidates.csv)
V_MP = {"mp-562796": 3.961, "mp-683773": 3.7625}
# q1_oos predictions these two rows must reproduce
V_PRED_PRIOR = {"mp-562796": 3.727, "mp-683773": 3.9209}

rows = []
with open(HERE / "curated_na_cathodes.csv") as f:
    rdr = csv.DictReader(r for r in f if not r.startswith("#"))
    for r in rdr:
        rows.append(r)

pred_rows = [r for r in rows if r["mp_id"].startswith("mp-")]
print(f"[s3b] {len(rows)} validated rows; {len(pred_rows)} predictable (MP structure exists)")

from mp_api.client import MPRester  # noqa: E402
structs = {}
with MPRester(KEY) as mpr:
    for r in pred_rows:
        structs[r["mp_id"]] = mpr.get_structure_by_material_id(r["mp_id"])
print(f"[s3b] fetched {len(structs)} structures")

from src.qme_inference import predict_from_structure  # noqa: E402
out_rows = []
for r in pred_rows:
    mid, vlit = r["mp_id"], float(r["V_lit"])
    s = structs[mid]
    res = predict_from_structure(s.as_dict())
    vp = res.get("voltage")
    if vp is None:
        out_rows.append({"mp_id": mid, "formula": r["formula"], "polymorph": r["polymorph"],
                         "family": r["family"], "tier": r["tier"], "v_lit": vlit,
                         "v_pred": None, "reason": str(res.get("reason", ""))[:120]})
        continue
    vp = float(vp)
    row = {"mp_id": mid, "formula": r["formula"], "polymorph": r["polymorph"],
           "family": r["family"], "tier": r["tier"], "v_lit": vlit,
           "v_pred": round(vp, 4), "signed_err": round(vp - vlit, 4),
           "abs_err": round(abs(vp - vlit), 4), "nsites": len(s), "reason": ""}
    if mid in V_MP:
        row["v_mp"] = V_MP[mid]
        row["pred_minus_mp"] = round(vp - V_MP[mid], 4)
        row["mp_minus_lit"] = round(V_MP[mid] - vlit, 4)
        row["pred_minus_lit"] = round(vp - vlit, 4)
        row["repro_prior_pred"] = V_PRED_PRIOR[mid]
        row["repro_delta"] = round(vp - V_PRED_PRIOR[mid], 4)
    out_rows.append(row)

ok = [r for r in out_rows if r["v_pred"] is not None]

def mae(e): return float(np.mean(np.abs(e)))
def rmse(e): return float(np.sqrt(np.mean(np.asarray(e) ** 2)))

def boot_ci_mae(errs, n=N_BOOT):
    errs = np.asarray(errs, dtype=float)
    if len(errs) < 2:
        return None, None
    idx = RNG.integers(0, len(errs), size=(n, len(errs)))
    maes = np.abs(errs[idx]).mean(axis=1)
    return float(np.percentile(maes, 2.5)), float(np.percentile(maes, 97.5))

def loocv_corrected(signed):
    """LOOCV additive bias correction: row i corrected by mean signed error of the others."""
    signed = np.asarray(signed, dtype=float)
    n = len(signed)
    out = np.empty(n)
    for i in range(n):
        bias = (signed.sum() - signed[i]) / (n - 1)
        out[i] = signed[i] - bias
    return out

def block(rows_, label):
    if not rows_:
        return {"label": label, "n": 0}
    signed = np.array([r["signed_err"] for r in rows_])
    corrected = loocv_corrected(signed) if len(signed) >= 3 else None
    lo, hi = boot_ci_mae(signed)
    d = {"label": label, "n": len(rows_),
         "raw_MAE_V": round(mae(signed), 4), "raw_RMSE_V": round(rmse(signed), 4),
         "raw_bias_V": round(float(signed.mean()), 4),
         "raw_MAE_boot95_V": [round(lo, 4), round(hi, 4)] if lo is not None else None}
    if corrected is not None:
        clo, chi = boot_ci_mae(corrected)
        d["loocv_corrected_MAE_V"] = round(mae(corrected), 4)
        d["loocv_corrected_RMSE_V"] = round(rmse(corrected), 4)
        d["loocv_corrected_MAE_boot95_V"] = [round(clo, 4), round(chi, 4)]
    return d

held = ok  # every predictable row is in_training_corpus=False (verified)
no_c = [r for r in held if r["tier"] != "C"]
phos = [r for r in held if r["family"] == "polyanionic_phosphate"]
phos_no_c = [r for r in phos if r["tier"] != "C"]

vlits = np.array([r["v_lit"] for r in held])
signed = np.array([r["signed_err"] for r in held])
vdep = float(np.corrcoef(vlits, signed)[0, 1]) if len(held) >= 3 else None

summary = {
    "test": "Step 3b MACHINE-CURATED literature validation: GNN (active qme-v2.5-battery) vs experimental V_avg",
    "curation": "MACHINE-CURATED 2026-06-09, pending operator spot-check",
    "n_validated_rows": len(rows),
    "n_predictable": len(pred_rows),
    "n_predicted": len(ok),
    "n_excluded_no_mp_structure": len(rows) - len(pred_rows),
    "all_rows_held_out": True,
    "blocks": {
        "held_out_all": block(held, "held-out, all tiers"),
        "held_out_no_tierC": block(no_c, "held-out, Tier A/B only"),
        "phosphate_all": block(phos, "polyanionic_phosphate, all tiers"),
        "phosphate_no_tierC": block(phos_no_c, "polyanionic_phosphate, Tier A/B only"),
    },
    "voltage_dependence_pearson_r_signedErr_vs_Vlit": round(vdep, 3) if vdep is not None else None,
    "three_way_decomposition": [
        {k: r[k] for k in ("mp_id", "formula", "polymorph", "v_pred", "v_mp", "v_lit",
                           "pred_minus_mp", "mp_minus_lit", "pred_minus_lit",
                           "repro_prior_pred", "repro_delta")}
        for r in held if "v_mp" in r
    ],
    "step2_family_bias_context_V": 0.2022,
}

(HERE / "s3b_litexp_summary.json").write_text(json.dumps(summary, indent=2))
fields = ["mp_id", "formula", "polymorph", "family", "tier", "v_lit", "v_pred", "signed_err",
          "abs_err", "v_mp", "pred_minus_mp", "mp_minus_lit", "pred_minus_lit",
          "repro_prior_pred", "repro_delta", "nsites", "reason"]
with open(HERE / "s3b_litexp_results.csv", "w", newline="") as fh:
    w = csv.DictWriter(fh, fieldnames=fields)
    w.writeheader()
    for r in out_rows:
        w.writerow({k: r.get(k, "") for k in fields})

print(json.dumps(summary, indent=2))


==> anc/s3b_litexp_results.csv <==
mp_id,formula,polymorph,family,tier,v_lit,v_pred,signed_err,abs_err,v_mp,pred_minus_mp,mp_minus_lit,pred_minus_lit,repro_prior_pred,repro_delta,nsites,reason
mp-19226,NaFePO4,maricite (Pnma; lit Pmnb setting),polyanionic_phosphate,C,2.6,3.4477,0.8477,0.8477,,,,,,,28,
mp-1203835,Na4Fe3(PO4)2(P2O7),NFPP orthorhombic Pn21a (=Pna21),polyanionic_phosphate,A,3.2,3.7514,0.5514,0.5514,,,,,,,104,
mp-562796,NaCoPO4,ABW-type zeolitic P21/n (Co tetrahedral),polyanionic_phosphate,A,4.5,3.7158,-0.7842,0.7842,3.961,-0.2452,-0.539,-0.7842,3.727,-0.0112,28,
mp-683773,NaCoPO4,beta P65 hexagonal 'blue' (Co tetrahedral),polyanionic_phosphate,A,4.3,3.866,-0.434,0.434,3.7625,0.1035,-0.5375,-0.434,3.9209,-0.0549,168,
mp-1194940,Na2FePO4F,layered orthorhombic Pbcn,polyanionic_fluorophosphate,B,2.985,4.2914,1.3064,1.3064,,,,,,,72,
mp-694937,Na3V2(PO4)2F3,NVPF pseudo-tetragonal (MP Pnnm a~b; lit Amam/P42/mnm),polyanionic_fluorophosphate,B,3.95,3.8579,-0.0921,0.0921,,,,,,,72,
mp-578604,NaCrO2,O3 layered alpha R-3m,layered_oxide,B,3.2,4.0409,0.8409,0.8409,,,,,,,4,


==> anc/s3b_litexp_summary.json <==
{
  "test": "Step 3b MACHINE-CURATED literature validation: GNN (active qme-v2.5-battery) vs experimental V_avg",
  "curation": "MACHINE-CURATED 2026-06-09, pending operator spot-check",
  "n_validated_rows": 9,
  "n_predictable": 7,
  "n_predicted": 7,
  "n_excluded_no_mp_structure": 2,
  "all_rows_held_out": true,
  "blocks": {
    "held_out_all": {
      "label": "held-out, all tiers",
      "n": 7,
      "raw_MAE_V": 0.6938,
      "raw_RMSE_V": 0.779,
      "raw_bias_V": 0.3194,
      "raw_MAE_boot95_V": [
        0.4214,
        0.9587
      ],
      "loocv_corrected_MAE_V": 0.7562,
      "loocv_corrected_RMSE_V": 0.8289,
      "loocv_corrected_MAE_boot95_V": [
        0.515,
        1.0168
      ]
    },
    "held_out_no_tierC": {
      "label": "held-out, Tier A/B only",
      "n": 6,
      "raw_MAE_V": 0.6682,
      "raw_RMSE_V": 0.767,
      "raw_bias_V": 0.2314,
      "raw_MAE_boot95_V": [
        0.37,
        0.9772
      ],
      "loocv_corrected_MAE_V": 0.8018,
      "loocv_corrected_RMSE_V": 0.8775,
      "loocv_corrected_MAE_boot95_V": [
        0.5131,
        1.0919
      ]
    },
    "phosphate_all": {
      "label": "polyanionic_phosphate, all tiers",
      "n": 4,
      "raw_MAE_V": 0.6543,
      "raw_RMSE_V": 0.6756,
      "raw_bias_V": 0.0452,
      "raw_MAE_boot95_V": [
        0.4927,
        0.816
      ],
      "loocv_corrected_MAE_V": 0.8724,
      "loocv_corrected_RMSE_V": 0.8988,
      "loocv_corrected_MAE_boot95_V": [
        0.6569,
        1.0879
      ]
    },
    "phosphate_no_tierC": {
      "label": "polyanionic_phosphate, Tier A/B only",
      "n": 3,
      "raw_MAE_V": 0.5899,
      "raw_RMSE_V": 0.6076,
      "raw_bias_V": -0.2223,
      "raw_MAE_boot95_V": [
        0.434,
        0.7842
      ],
      "loocv_corrected_MAE_V": 0.7737,
      "loocv_corrected_RMSE_V": 0.8482,
      "loocv_corrected_MAE_boot95_V": [
        0.3176,
        1.1605
      ]
    }
  },
  "voltage_dependence_pearson_r_signedErr_vs_Vlit": -0.939,
  "three_way_decomposition": [
    {
      "mp_id": "mp-562796",
      "formula": "NaCoPO4",
      "polymorph": "ABW-type zeolitic P21/n (Co tetrahedral)",
      "v_pred": 3.7158,
      "v_mp": 3.961,
      "v_lit": 4.5,
      "pred_minus_mp": -0.2452,
      "mp_minus_lit": -0.539,
      "pred_minus_lit": -0.7842,
      "repro_prior_pred": 3.727,
      "repro_delta": -0.0112
    },
    {
      "mp_id": "mp-683773",
      "formula": "NaCoPO4",
      "polymorph": "beta P65 hexagonal 'blue' (Co tetrahedral)",
      "v_pred": 3.866,
      "v_mp": 3.7625,
      "v_lit": 4.3,
      "pred_minus_mp": 0.1035,
      "mp_minus_lit": -0.5375,
      "pred_minus_lit": -0.434,
      "repro_prior_pred": 3.9209,
      "repro_delta": -0.0549
    }
  ],
  "step2_family_bias_context_V": 0.2022
}

==> anc/step2_bias_corrected.py <==
#!/usr/bin/env python
"""
step2_bias_corrected.py — Phase B Step 2: bias-corrected held-out MAE.

Reads:  qme_battery_loop/na_wedge_diag/q1_oos_results.csv (74 OOS rows)
Writes: qme_battery_loop/na_wedge_diag/step2_per_compound.csv
        qme_battery_loop/na_wedge_diag/step2_summary.json

Methodology (locked by preregistration_2026-06-08.md, SHA bd254c2):

  PRIMARY METRIC: held-out MAE on the bias-correction-validation set, computed
  as the upper edge of the 95% bootstrap CI (conservative; worse end of CI is
  the operational verdict number).

  SPLIT: leave-one-family-out CV if any family has >= 10 compounds (preferred);
  else stratified 2-fold; else in-sample (PROVISIONAL). Family counts printed
  BEFORE the split is chosen so the choice is auditable.

  FAILURE MODES (each invalidates the verdict):
    F1 max-min family bias > 0.15 V across families with >= 5 compounds
    F2 a compound's bias was estimated using its own signed error (in-sample)
    F3 held-out set has fewer than 20 compounds (verdict PROVISIONAL)
    F4 sign of bias differs across families with >= 5 compounds

No MP fetch. No DFT. No edits to qme.db. The script is read-only against the
input CSV and writes only to the two output files.
"""
from __future__ import annotations
import csv
import json
import re
from pathlib import Path
from collections import defaultdict
from statistics import mean

import numpy as np

HERE = Path(__file__).resolve().parent
INPUT_CSV = HERE / "q1_oos_results.csv"
OUTPUT_CSV = HERE / "step2_per_compound.csv"
OUTPUT_JSON = HERE / "step2_summary.json"

PREREG_SHA = "bd254c2"     # SHA of preregistration_2026-06-08.md commit
RAW_MAE_EXPECTED = 0.5892
RAW_BIAS_EXPECTED = 0.4263
TOL_SANITY = 0.001         # if reproduced MAE/bias differs by more than this -> data discrepancy
F1_BIAS_SPREAD_THRESHOLD = 0.15
F3_HELDOUT_MIN_N = 20
BOOTSTRAP_N = 10_000
BOOTSTRAP_SEED = 42        # deterministic CI
TIERS = [
    ("screening-grade",   lambda v: v < 0.30),
    ("ranking-only",      lambda v: 0.30 <= v <= 0.50),
    ("not screening-grade", lambda v: v > 0.50),
]


# ──────────────────────────────────────────────────────────────────────────────
# Family classification (committed alongside the data; this IS the derivation rule)
# ──────────────────────────────────────────────────────────────────────────────
# Buckets per pre-registration: {layered_oxide, polyanionic_phosphate,
# polyanionic_sulfate, NASICON, prussian_blue_like, other}.
#
# Rule (first match wins; documented + auditable):
#   R1. formula contains 'CN' substring                          -> prussian_blue_like
#   R2. element set contains F                                   -> other  (fluoride;
#        no fluoride/fluorophosphate bucket in pre-reg list, so they fall into 'other')
#   R3. element set contains any of {C, Si, As}                  -> other  (mixed-anion
#        polyanionics like PCO7/SiCO7/AsCO7 don't fit clean phosphate/sulfate; honest 'other')
#   R4. formula contains '(PO4)3' substring                      -> NASICON  (M2(PO4)3 / Na3M2(PO4)3 family)
#   R5. element set contains P and O and not S                   -> polyanionic_phosphate
#   R6. element set contains S and O and not P                   -> polyanionic_sulfate
#   R7. element set contains S and P                             -> other  (mixed P-S; rare here)
#   R8. element set contains O only (no P/S/F/C/Si/As/CN)        -> layered_oxide
#   R9. otherwise                                                -> other
#
# Notes on the OOS data:
#  - Fluorides (NaXY2MF6 etc.) → 'other' because the pre-reg bucket list omits a
#    fluoride family; flagging them as 'other' is honest. They show up as a
#    distinct subgroup inside 'other' (see Step 2 report).
#  - PCO7/AsCO7/SiCO7 mixed polyanionics are the bulk of the OOS set and are
#    structurally exotic vs. clean phosphate cathodes; 'other' is correct.

def classify_family(formula: str) -> str:
    # R1: prussian-blue cyanide
    if 'CN' in formula or '(CN)' in formula:
        return 'prussian_blue_like'
    # Element set
    elements = set(re.findall(r'[A-Z][a-z]?', formula))
    # R2-R3: exclusions that send to 'other'
    if 'F' in elements:
        return 'other'   # fluoride
    if elements & {'C', 'Si', 'As'}:
        return 'other'   # mixed-anion polyanionic
    # R4: NASICON pattern (Mo2(PO4)3-like)
    if '(PO4)3' in formula:
        return 'NASICON'
    has_p = 'P' in elements
    has_s = 'S' in elements
    has_o = 'O' in elements
    # R5
    if has_p and has_o and not has_s:
        return 'polyanionic_phosphate'
    # R6
    if has_s and has_o and not has_p:
        return 'polyanionic_sulfate'
    # R7
    if has_s and has_p:
        return 'other'
    # R8
    if has_o and not has_p and not has_s:
        return 'layered_oxide'
    # R9
    return 'other'


# ──────────────────────────────────────────────────────────────────────────────
# Load
# ──────────────────────────────────────────────────────────────────────────────
def load_rows():
    rows = []
    with open(INPUT_CSV) as fh:
        for r in csv.DictReader(fh):
            if not r['v_pred'] or not r['v_ref_mp']:
                continue
            rows.append({
                'mp_id': r['mp_id'],
                'formula': r['formula'],
                'v_pred': float(r['v_pred']),
                'v_ref': float(r['v_ref_mp']),
                'signed_err': float(r['signed_err']),
                'abs_err': float(r['abs_err']),
                'family': classify_family(r['formula']),
            })
    return rows


# ──────────────────────────────────────────────────────────────────────────────
# Metric helpers
# ──────────────────────────────────────────────────────────────────────────────
def mae(arr):  return float(np.mean(np.abs(arr)))
def rmse(arr): return float(np.sqrt(np.mean(np.square(arr))))
def bias(arr): return float(np.mean(arr))


def bootstrap_ci(residuals, n_boot=BOOTSTRAP_N, seed=BOOTSTRAP_SEED):
    """Bootstrap 95% CI on MAE of `residuals` (absolute values applied inside)."""
    rng = np.random.default_rng(seed)
    n = len(residuals)
    if n == 0:
        return (None, None, None)
    arr = np.asarray(residuals, dtype=float)
    boots = np.empty(n_boot)
    for i in range(n_boot):
        idx = rng.integers(0, n, size=n)
        boots[i] = float(np.mean(np.abs(arr[idx])))
    return (float(np.percentile(boots, 2.5)),
            float(np.percentile(boots, 50)),
            float(np.percentile(boots, 97.5)))


def tier_of(mae_value):
    for name, pred in TIERS:
        if pred(mae_value):
            return name
    return 'unknown'


# ──────────────────────────────────────────────────────────────────────────────
# Main analysis
# ──────────────────────────────────────────────────────────────────────────────
def main():
    rows = load_rows()
    n = len(rows)
    print(f"[load] {n} rows from {INPUT_CSV.name}")

    # ── Sanity check: reproduce 0.5892 MAE / +0.4263 bias from the source CSV ──
    signed_all = np.array([r['signed_err'] for r in rows])
    raw_mae = mae(signed_all)
    raw_bias = bias(signed_all)
    raw_rmse = rmse(signed_all)
    print(f"\n[sanity] raw MAE  = {raw_mae:.4f}  (expected {RAW_MAE_EXPECTED:.4f}, "
          f"delta {abs(raw_mae - RAW_MAE_EXPECTED):.4f})")
    print(f"[sanity] raw bias = {raw_bias:+.4f}  (expected {RAW_BIAS_EXPECTED:+.4f}, "
          f"delta {abs(raw_bias - RAW_BIAS_EXPECTED):.4f})")
    sanity_pass = (abs(raw_mae - RAW_MAE_EXPECTED) <= TOL_SANITY and
                   abs(raw_bias - RAW_BIAS_EXPECTED) <= TOL_SANITY)
    print(f"[sanity] PASS" if sanity_pass else "[sanity] FAIL — STOP and reconcile data")
    if not sanity_pass:
        raise SystemExit(1)

    # ── Family classification — committed rule above ──
    families = defaultdict(list)
    for r in rows:
        families[r['family']].append(r)
    family_counts = {fam: len(items) for fam, items in families.items()}
    family_counts_sorted = dict(sorted(family_counts.items(), key=lambda kv: -kv[1]))
    print(f"\n[families] counts (rule embedded in classify_family() above):")
    for fam, c in family_counts_sorted.items():
        print(f"           {fam:30s} {c}")

    # ── Choose split method per pre-reg ──
    ge10 = [fam for fam, c in family_counts.items() if c >= 10]
    if ge10:
        split_method = 'leave_one_family_out'
        split_note = (f"LOFO across families with >=10 compounds: {sorted(ge10)}. "
                      f"For each, hold the family out, learn the global mean signed error "
                      f"on the remaining compounds, apply it to the held-out family.")
    else:
        # Fallback (2): stratified 2-fold
        # Hard fallback (3) only if (2) infeasible — which it is here as long as we have
        # multiple compounds per family.
        split_method = 'stratified_2fold'
        split_note = ("No family has >=10 compounds; using stratified 2-fold by family, "
                      f"seed={BOOTSTRAP_SEED}.")
    print(f"\n[split] {split_method}  —  {split_note}")

    # ── Apply split ──
    if split_method == 'leave_one_family_out':
        heldout_rows = []           # (row, bias_used, residual_signed_err)
        f2_violations = 0           # F2 should be 0 by construction
        for fam in ge10:
            train_signed = np.array([r['signed_err'] for r in rows
                                     if r['family'] != fam])
            bias_on_train = float(np.mean(train_signed))
            for r in families[fam]:
                # Make sure this compound's own signed_err is NOT in the training pool
                # (which it isn't, because it's in family fam which is held out)
                if r in [x for x in rows if x['family'] != fam]:
                    f2_violations += 1
                resid = r['signed_err'] - bias_on_train
                heldout_rows.append((r, bias_on_train, resid))
        # Other families (size < 10) contribute as training-only to each fold; they have
        # no held-out evaluation. We mark them so the per-compound CSV is complete.
        nonheld = [r for r in rows if r['family'] not in ge10]
    else:
        # Stratified 2-fold by family
        rng = np.random.default_rng(BOOTSTRAP_SEED)
        fold_a, fold_b = [], []
        for fam, items in families.items():
            shuffled = items[:]
            rng.shuffle(shuffled)
            mid = len(shuffled) // 2
            fold_a.extend(shuffled[:mid])
            fold_b.extend(shuffled[mid:])
        heldout_rows = []
        f2_violations = 0
        for held, fit in [(fold_a, fold_b), (fold_b, fold_a)]:
            fit_signed = np.array([r['signed_err'] for r in fit])
            bias_on_fit = float(np.mean(fit_signed))
            for r in held:
                if r in fit:
                    f2_violations += 1
                resid = r['signed_err'] - bias_on_fit
                heldout_rows.append((r, bias_on_fit, resid))
        nonheld = []

    held_n = len(heldout_rows)
    print(f"\n[heldout] N held-out = {held_n}")

    # ── F2 check ──
    f2_status = 'PASS' if f2_violations == 0 else f'FAIL ({f2_violations} violations)'
    print(f"[F2] in-sample contamination: {f2_status}")

    # ── F3 check ──
    f3_fired = held_n < F3_HELDOUT_MIN_N
    f3_status = 'PASS' if not f3_fired else f'FAIL (N={held_n} < {F3_HELDOUT_MIN_N}) → PROVISIONAL'
    print(f"[F3] held-out size:    {f3_status}")

    # ── Per-family bias (independent of split, on full 74 — diagnostic) ──
    per_family = {}
    for fam, items in families.items():
        sgn = np.array([r['signed_err'] for r in items])
        per_family[fam] = {
            'n': len(items),
            'bias': float(np.mean(sgn)),
            'mae': float(np.mean(np.abs(sgn))),
            'sign': '+' if float(np.mean(sgn)) > 0 else ('-' if float(np.mean(sgn)) < 0 else '0'),
        }
    print(f"\n[per-family] (all 74, diagnostic; >=5 compounds counted for F1/F4)")
    for fam, info in sorted(per_family.items(), key=lambda kv: -kv[1]['n']):
        print(f"   {fam:30s} n={info['n']:3d}  bias={info['bias']:+.4f} V  mae={info['mae']:.4f} V")

    fams_ge5 = {fam: info for fam, info in per_family.items() if info['n'] >= 5}
    biases_ge5 = [info['bias'] for info in fams_ge5.values()]
    if biases_ge5:
        bias_spread = max(biases_ge5) - min(biases_ge5)
    else:
        bias_spread = 0.0
    f1_fired = bias_spread > F1_BIAS_SPREAD_THRESHOLD
    f1_status = (f'PASS (spread {bias_spread:.4f} <= {F1_BIAS_SPREAD_THRESHOLD})' if not f1_fired
                 else f'FAIL (spread {bias_spread:.4f} > {F1_BIAS_SPREAD_THRESHOLD})')
    print(f"\n[F1] family-bias spread (>=5 compounds): {f1_status}")
    signs = {info['sign'] for info in fams_ge5.values() if info['sign'] != '0'}
    f4_fired = ('+' in signs and '-' in signs)
    f4_status = 'PASS (all same sign)' if not f4_fired else f'FAIL (mixed signs {signs})'
    print(f"[F4] family-bias signs (>=5 compounds):  {f4_status}")

    # ── Primary metric: bias-corrected held-out MAE, with bootstrap CI ──
    held_residuals = np.array([resid for (_, _, resid) in heldout_rows])
    held_mae_point = mae(held_residuals)
    held_rmse_point = rmse(held_residuals)
    held_bias_point = bias(held_residuals)
    ci_low, ci_med, ci_high = bootstrap_ci(held_residuals)
    print(f"\n[primary] held-out residuals: n={held_n}")
    print(f"          bias-corrected MAE point estimate = {held_mae_point:.4f} V")
    print(f"          RMSE (residuals)                  = {held_rmse_point:.4f} V")
    print(f"          residual bias                     = {held_bias_point:+.4f} V (should be ~0)")
    print(f"          bootstrap 95% CI                  = ({ci_low:.4f}, {ci_med:.4f}, {ci_high:.4f}) V")
    print(f"          ← upper edge {ci_high:.4f} V is the PRIMARY (conservative) metric")

    # ── Tier verdict ──
    primary = ci_high   # conservative: upper edge of CI
    tier = tier_of(primary)
    print(f"\n[tier] conservative primary metric = {primary:.4f} V → tier '{tier}'")

    # ── Compose verdict considering failure modes ──
    fired = [name for (name, fired_) in
             (('F1', f1_fired), ('F2', f2_violations > 0),
              ('F3', f3_fired), ('F4', f4_fired))
             if fired_]
    if fired:
        verdict_str = f"INVALIDATED by failure mode(s): {', '.join(fired)} (see below)"
    else:
        verdict_str = f"tier = {tier} (primary = {primary:.4f} V conservative)"
    print(f"\n[VERDICT] {verdict_str}")

    # ── Per-compound CSV ──
    with open(OUTPUT_CSV, 'w', newline='') as fh:
        cols = ['mp_id', 'formula', 'family', 'v_pred', 'v_ref', 'signed_err',
                'bias_used_for_correction', 'v_pred_corrected', 'residual_signed_error',
                'in_heldout_set']
        w = csv.DictWriter(fh, fieldnames=cols)
        w.writeheader()
        held_lookup = {id(r): (b, resid) for (r, b, resid) in heldout_rows}
        for r in rows:
            if id(r) in held_lookup:
                b_used, resid = held_lookup[id(r)]
                w.writerow({
                    **{k: r[k] for k in ['mp_id', 'formula', 'family', 'v_pred', 'v_ref', 'signed_err']},
                    'bias_used_for_correction': round(b_used, 6),
                    'v_pred_corrected': round(r['v_pred'] - b_used, 6),
                    'residual_signed_error': round(resid, 6),
                    'in_heldout_set': True,
                })
            else:
                # nonheld: family <10 in LOFO mode. Not in any held-out fold.
                w.writerow({
                    **{k: r[k] for k in ['mp_id', 'formula', 'family', 'v_pred', 'v_ref', 'signed_err']},
                    'bias_used_for_correction': '',
                    'v_pred_corrected': '',
                    'residual_signed_error': '',
                    'in_heldout_set': False,
                })
    print(f"\n[wrote] {OUTPUT_CSV.name} ({len(rows)} rows total; {held_n} held-out)")

    # ── Summary JSON ──
    summary = {
        'preregistration_commit_sha_short': PREREG_SHA,
        'n_total_oos': n,
        'sanity_check': {
            'raw_mae_reproduced': round(raw_mae, 4),
            'raw_mae_expected': RAW_MAE_EXPECTED,
            'raw_bias_reproduced': round(raw_bias, 4),
            'raw_bias_expected': RAW_BIAS_EXPECTED,
            'raw_rmse': round(raw_rmse, 4),
            'pass': sanity_pass,
        },
        'family_counts': family_counts_sorted,
        'split_method': split_method,
        'split_note': split_note,
        'heldout_n': held_n,
        'failure_modes': {
            'F1_family_bias_spread_threshold_V': F1_BIAS_SPREAD_THRESHOLD,
            'F1_observed_spread_V': round(bias_spread, 4),
            'F1_fired': f1_fired,
            'F2_in_sample_violations': f2_violations,
            'F2_fired': f2_violations > 0,
            'F3_heldout_min_n': F3_HELDOUT_MIN_N,
            'F3_observed_heldout_n': held_n,
            'F3_fired': f3_fired,
            'F4_mixed_sign_families': sorted(signs),
            'F4_fired': f4_fired,
            'any_fired': bool(fired),
            'fired_list': fired,
        },
        'per_family_diagnostic': per_family,
        'primary_metric': {
            'definition': 'held-out MAE upper edge of 95% bootstrap CI (conservative)',
            'value_V': round(primary, 4),
            'point_estimate_V': round(held_mae_point, 4),
            'ci95_lo_V': round(ci_low, 4),
            'ci95_med_V': round(ci_med, 4),
            'ci95_hi_V': round(ci_high, 4),
            'rmse_V': round(held_rmse_point, 4),
            'residual_bias_V': round(held_bias_point, 4),
            'bootstrap_n': BOOTSTRAP_N,
            'bootstrap_seed': BOOTSTRAP_SEED,
        },
        'tier_at_primary_metric': tier,
        'verdict_string': verdict_str,
        'caveat': ("Reference voltages are MP `average_voltage` — DFT-computed (PBE/PBE+U), "
                   "NOT experimental. Step 3 will replace with literature-experimental V_avg "
                   "on the 28 mainstream subset, which may shift the verdict by up to ~0.15 V "
                   "per F3 / revision-trigger criteria in the pre-registration."),
        'na3v2po43_note': ("Na3V2(PO4)3 is NOT in the OOS set. The audit's '2.90 V vs ~3.4 V exp' "
                          "is a separate QME PBE+U DFT result and is out of scope here."),
    }
    OUTPUT_JSON.write_text(json.dumps(summary, indent=2))
    print(f"[wrote] {OUTPUT_JSON.name}")

    # ── Compact final line for piping ──
    print()
    print("=" * 78)
    print(f"FINAL: split={split_method} held_n={held_n} primary_MAE={primary:.4f}V "
          f"tier='{tier}' fired={fired or 'none'}")
    print("=" * 78)


if __name__ == "__main__":
    main()


==> anc/step2_per_compound.csv <==
mp_id,formula,family,v_pred,v_ref,signed_err,bias_used_for_correction,v_pred_corrected,residual_signed_error,in_heldout_set
mp-761042,Na0-1Cu(PO3)3,polyanionic_phosphate,4.9045,4.7316,0.1729,0.547702,4.356798,-0.374802,True
mp-560936,Na0-1Rb2CrF6,other,3.9475,4.4984,-0.5509,0.209653,3.737847,-0.760553,True
mp-1101719,Na0-1Cr3O8,layered_oxide,4.3484,4.3377,0.0107,,,,False
mp-759675,Na0-1Co2P3O10,polyanionic_phosphate,4.2428,4.3028,-0.06,0.547702,3.695098,-0.607702,True
mp-1111951,Na0-1Cs2NiF6,other,3.4898,4.2278,-0.738,0.209653,3.280147,-0.947653,True
mp-1173562,Na0-1V3Fe2CuO12,layered_oxide,3.3699,4.1686,-0.7987,,,,False
mp-1094113,Na0-1V2P2O9,polyanionic_phosphate,3.7615,4.1495,-0.388,0.547702,3.213798,-0.935702,True
mp-772859,Na0-2Ti3Fe(PO4)6,polyanionic_phosphate,4.272,4.1377,0.1343,0.547702,3.724298,-0.413402,True
mp-768598,Na1-2NiCSO7,other,4.4321,4.1219,0.3102,0.209653,4.222447,0.100547,True
mp-1101707,Na1.5-2.5NiPCO7,other,4.9451,4.1128,0.8323,0.209653,4.735447,0.622647,True
mp-505102,Na0-1Mo3P3O16,polyanionic_phosphate,3.9547,4.0992,-0.1445,0.547702,3.406998,-0.692202,True
mp-622295,Na0-1Mo(PO4)2,polyanionic_phosphate,4.269,4.0902,0.1788,0.547702,3.721298,-0.368902,True
mp-6467,Na1-2CuP2O7,polyanionic_phosphate,4.8064,4.084,0.7224,0.547702,4.258698,0.174698,True
mp-770968,Na1.5-3NiPCO7,other,4.9081,4.0586,0.8495,0.209653,4.698447,0.639847,True
mp-560368,Na0-6Cu9(PO4)8,polyanionic_phosphate,3.9338,4.0168,-0.083,0.547702,3.386098,-0.630702,True
mp-560671,Na0-1Rb2VF6,other,3.4109,4.0058,-0.5949,0.209653,3.201247,-0.804553,True
mp-562796,Na0-1CoPO4,polyanionic_phosphate,3.727,3.961,-0.234,0.547702,3.179298,-0.781702,True
mp-760044,Na0-1LiMnPCO7,other,3.9579,3.9609,-0.003,0.209653,3.748247,-0.212653,True
mp-559036,Na0-1Mo2P3O13,polyanionic_phosphate,4.0856,3.9112,0.1744,0.547702,3.537898,-0.373302,True
mp-557638,Na0-1Mo2P3O13,polyanionic_phosphate,4.0767,3.8776,0.1991,0.547702,3.528998,-0.348602,True
mp-1176395,Na1-2MnPCO7,other,4.3469,3.8775,0.4694,0.209653,4.137247,0.259747,True
mp-19482,Na1-2V(PO4)2,polyanionic_phosphate,4.7549,3.8704,0.8845,0.547702,4.207198,0.336798,True
mp-771204,Na2-3FeSiCO7,other,4.7565,3.8681,0.8884,0.209653,4.546847,0.678747,True
mp-774778,Na1.5-2.5NiPCO7,other,4.9224,3.8646,1.0578,0.209653,4.712747,0.848147,True
mp-770940,Na2-3NiAsCO7,other,4.5854,3.8567,0.7287,0.209653,4.375747,0.519047,True
mp-1079339,Na0-1K2MnF6,other,5.0409,3.855,1.1859,0.209653,4.831247,0.976247,True
mp-772117,Na1-2CoCSO7,other,4.114,3.8328,0.2812,0.209653,3.904347,0.071547,True
mp-1176383,Na0-1.5V12O29,layered_oxide,3.711,3.7714,-0.0604,,,,False
mp-558050,Na0-1Rb2MnF6,other,3.8306,3.766,0.0646,0.209653,3.620947,-0.145053,True
mp-683773,Na0-1CoPO4,polyanionic_phosphate,3.9209,3.7625,0.1584,0.547702,3.373198,-0.389302,True
mp-773177,Na1-3CoAsCO7,other,4.4832,3.7624,0.7208,0.209653,4.273547,0.511147,True
mp-16381,Na0-1Mn6P7O24,polyanionic_phosphate,3.5379,3.7472,-0.2093,0.547702,2.990198,-0.757002,True
mp-770525,Na4-6Mn2C4SO16,other,4.5206,3.7377,0.7829,0.209653,4.310947,0.573247,True
mp-1012678,Na0-1Mo3P3O13,polyanionic_phosphate,3.4483,3.7117,-0.2634,0.547702,2.900598,-0.811102,True
mp-558049,Na1-2V3P2O13,polyanionic_phosphate,4.1123,3.6937,0.4186,0.547702,3.564598,-0.129102,True
mp-1210501,Na0-0.67MnPO4,polyanionic_phosphate,4.0828,3.673,0.4098,0.547702,3.535098,-0.137902,True
mp-1221323,Na0-3Mo4P5O24,polyanionic_phosphate,3.8969,3.6166,0.2803,0.547702,3.349198,-0.267402,True
mp-769465,Na1-2.5MnPCO7,other,4.3171,3.6116,0.7055,0.209653,4.107447,0.495847,True
mp-1013843,Na0-1Mo2P2O9,polyanionic_phosphate,3.5719,3.6108,-0.0389,0.547702,3.024198,-0.586602,True
mp-17479,Na0-1VP2O7,polyanionic_phosphate,3.9884,3.6074,0.381,0.547702,3.440698,-0.166702,True
mp-19291,Na0-1VPO5,polyanionic_phosphate,4.2093,3.6009,0.6084,0.547702,3.661598,0.060698,True
mp-752810,Na0-1VP2O7,polyanionic_phosphate,3.9573,3.5863,0.371,0.547702,3.409598,-0.176702,True
mp-18999,Na0-1Mn7O12,layered_oxide,3.3149,3.5084,-0.1935,,,,False
mp-768663,Na2-3SiBiCO7,other,4.8809,3.4857,1.3952,0.209653,4.671247,1.185547,True
mp-771144,Na1-3FeAsCO7,other,4.053,3.4696,0.5834,0.209653,3.843347,0.373747,True
mp-771013,Na2-3CrSiCO7,other,4.8105,3.46,1.3505,0.209653,4.600847,1.140847,True
mp-22135,Na1-3FePCO7,other,4.2957,3.4439,0.8518,0.209653,4.086047,0.642147,True
mp-761084,Na0-1.25V9O22,layered_oxide,3.7388,3.4421,0.2967,,,,False
mp-771035,Na1-3MnAsCO7,other,4.3439,3.3903,0.9536,0.209653,4.134247,0.743947,True
mp-19261,Na1-3MnPCO7,other,4.5032,3.3696,1.1336,0.209653,4.293547,0.923947,True
mp-767526,Na2-3CuPCO7,other,4.5623,3.3624,1.1999,0.209653,4.352647,0.990247,True
mp-562419,Na0-1Ca9Co(PO4)7,polyanionic_phosphate,2.5139,3.3428,-0.8289,0.547702,1.966198,-1.376602,True
mp-760911,Na0-1VPO5,polyanionic_phosphate,4.1448,3.3375,0.8073,0.547702,3.597098,0.259598,True
mp-770835,Na0-3Li3Mn2P2(CO7)2,other,3.7216,3.3183,0.4033,0.209653,3.511947,0.193647,True
mp-772153,Na2-3CuAsCO7,other,4.2881,3.3145,0.9736,0.209653,4.078447,0.763947,True
mp-1176351,Na0-3Li3Fe2P2(CO7)2,other,3.5314,3.2981,0.2333,0.209653,3.321747,0.023647,True
mp-764111,Na0-1Fe(PO3)3,polyanionic_phosphate,4.4097,3.2737,1.136,0.547702,3.861998,0.588298,True
mp-1114229,Na0-2LiVF6,other,3.6527,3.2145,0.4382,0.209653,3.443047,0.228547,True
mp-778594,Na0-0.67V2O5,layered_oxide,3.7914,3.2116,0.5798,,,,False
mp-560778,Na0-1.29V2O5,layered_oxide,3.4644,3.2114,0.253,,,,False
mp-18435,Na0-1MoP2O7,polyanionic_phosphate,3.6549,3.1852,0.4697,0.547702,3.107198,-0.078002,True
mp-772101,Na2-3MnSiCO7,other,4.8417,3.1708,1.6709,0.209653,4.632047,1.461247,True
mp-771039,Na0-1Li2MnPCO7,other,3.4286,3.1675,0.2611,0.209653,3.218947,0.051447,True
mp-769529,Na2-2.5MnPCO7,other,4.4801,3.1657,1.3144,0.209653,4.270447,1.104747,True
mp-558048,Na0-1V(GeO3)2,layered_oxide,3.8166,3.1568,0.6598,,,,False
mp-769536,Na2-2.5MnPCO7,other,4.474,3.1556,1.3184,0.209653,4.264347,1.108747,True
mp-989514,Na0-1Cs2SbCl6,other,2.2974,3.1357,-0.8383,0.209653,2.087747,-1.047953,True
mp-1176765,Na2-2.5MnPCO7,other,4.408,3.0996,1.3084,0.209653,4.198347,1.098747,True
mp-773725,Na0-1Li5Mn2P2(CO7)2,other,3.1343,3.0883,0.046,0.209653,2.924647,-0.163653,True
mp-1110567,Na1-3MoF6,other,4.7928,3.0626,1.7302,0.209653,4.583147,1.520547,True
mp-554302,Na0-1Cs2MnF6,other,3.5638,3.0406,0.5232,0.209653,3.354147,0.313547,True
mp-1101478,Na0-1Li5Fe2P2(CO7)2,other,3.187,3.029,0.158,0.209653,2.977347,-0.051653,True
mp-541674,Na0-1Mo2(PO4)3,NASICON,3.5923,3.0089,0.5834,,,,False
mp-867515,Na0-1CoO2,layered_oxide,3.9686,3.0088,0.9598,,,,False


==> anc/step2_summary.json <==
{
  "preregistration_commit_sha_short": "bd254c2",
  "n_total_oos": 74,
  "sanity_check": {
    "raw_mae_reproduced": 0.5892,
    "raw_mae_expected": 0.5892,
    "raw_bias_reproduced": 0.4263,
    "raw_bias_expected": 0.4263,
    "raw_rmse": 0.7257,
    "pass": true
  },
  "family_counts": {
    "other": 38,
    "polyanionic_phosphate": 26,
    "layered_oxide": 9,
    "NASICON": 1
  },
  "split_method": "leave_one_family_out",
  "split_note": "LOFO across families with >=10 compounds: ['other', 'polyanionic_phosphate']. For each, hold the family out, learn the global mean signed error on the remaining compounds, apply it to the held-out family.",
  "heldout_n": 64,
  "failure_modes": {
    "F1_family_bias_spread_threshold_V": 0.15,
    "F1_observed_spread_V": 0.4419,
    "F1_fired": true,
    "F2_in_sample_violations": 0,
    "F2_fired": false,
    "F3_heldout_min_n": 20,
    "F3_observed_heldout_n": 64,
    "F3_fired": false,
    "F4_mixed_sign_families": [
      "+"
    ],
    "F4_fired": false,
    "any_fired": true,
    "fired_list": [
      "F1"
    ]
  },
  "per_family_diagnostic": {
    "polyanionic_phosphate": {
      "n": 26,
      "bias": 0.20218846153846154,
      "mae": 0.37526538461538456,
      "sign": "+"
    },
    "other": {
      "n": 38,
      "bias": 0.6315552631578947,
      "mae": 0.7749815789473683,
      "sign": "+"
    },
    "layered_oxide": {
      "n": 9,
      "bias": 0.1896888888888889,
      "mae": 0.4236,
      "sign": "+"
    },
    "NASICON": {
      "n": 1,
      "bias": 0.5834,
      "mae": 0.5834,
      "sign": "+"
    }
  },
  "primary_metric": {
    "definition": "held-out MAE upper edge of 95% bootstrap CI (conservative)",
    "value_V": 0.661,
    "point_estimate_V": 0.5644,
    "ci95_lo_V": 0.4722,
    "ci95_med_V": 0.5635,
    "ci95_hi_V": 0.661,
    "rmse_V": 0.6819,
    "residual_bias_V": 0.1101,
    "bootstrap_n": 10000,
    "bootstrap_seed": 42
  },
  "tier_at_primary_metric": "not screening-grade",
  "verdict_string": "INVALIDATED by failure mode(s): F1 (see below)",
  "caveat": "Reference voltages are MP `average_voltage` \u2014 DFT-computed (PBE/PBE+U), NOT experimental. Step 3 will replace with literature-experimental V_avg on the 28 mainstream subset, which may shift the verdict by up to ~0.15 V per F3 / revision-trigger criteria in the pre-registration.",
  "na3v2po43_note": "Na3V2(PO4)3 is NOT in the OOS set. The audit's '2.90 V vs ~3.4 V exp' is a separate QME PBE+U DFT result and is out of scope here."
}

==> anc/step3_curation_log.csv <==
mp_id,formula,family,v_pred,v_ref_mp,signed_err_step2,search_queries_attempted,papers_found,citable_with_extractable_vavg,reason_uncitable_or_notes
mp-1012678,Na0-1Mo3P3O13,polyanionic_phosphate,3.448,3.712,-0.263,"Mo3P3O13 sodium molybdenum phosphate cathode","ζ-NaMo2P3O13 structural paper J Solid State Chem 1990 (doi:10.1016/0022-4596(90)90291-J); Mo2P2O11 cathode at 3.0 V (Energy Fuels 2023 — DIFFERENT compound)",NO,"Structural crystallography literature exists (1990 solid-state chemistry); NO published Na-ion battery cathode characterization for Mo3P3O13. Mo2P2O11 (related but distinct compound) reported at 3.0 V."
mp-1013843,Na0-1Mo2P2O9,polyanionic_phosphate,3.572,3.611,-0.039,"Mo2P2O9 sodium phosphate cathode",none,NO,"No Na-ion battery cathode publication found. MP-database computational entry only."
mp-1094113,Na0-1V2P2O9,polyanionic_phosphate,3.761,4.149,-0.388,"V2P2O9 vanadium phosphate sodium cathode","Various V-phosphate review/research papers (NVP, NaVPO4F, etc.) but none for V2P2O9 specifically",NO,"V2P2O9 not characterized as Na-ion cathode; only Na3V2(PO4)3 and Na-V-fluorophosphates in cited Na vanadium phosphate work."
mp-1210501,Na0-0.67MnPO4,polyanionic_phosphate,4.083,3.673,+0.410,"NaMnPO4 maricite Na-ion battery cathode synthesis","Mohsin et al. Int J Electrochem 2023 doi:10.1155/2023/6054452 (maricite-NaMnPO4 + NaFePO4); Springer Appl Nanosci 2020 doi:10.1007/s13204-020-01506-8 (maricite NaMnPO4 elevated temp)",NO,"Published as Na cathode in primary literature. Abstracts mention 2.0-4.0 V cycling WINDOW but do NOT report a single average voltage extractable without full-paper access. UNVERIFIED per strict S3.2 spec (no V_avg with redox couple in available text)."
mp-1221323,Na0-3Mo4P5O24,polyanionic_phosphate,3.897,3.617,+0.280,"Mo4P5O24 sodium molybdenum",none,NO,"No Na-ion battery cathode publication found. MP-database computational entry only."
mp-16381,Na0-1Mn6P7O24,polyanionic_phosphate,3.538,3.747,-0.209,"Mn6P7O24 manganese polyphosphate sodium",none,NO,"No Na-ion battery cathode publication found for Mn6P7O24."
mp-17479,Na0-1VP2O7,polyanionic_phosphate,3.988,3.607,+0.381,"NaVP2O7 vanadium pyrophosphate sodium cathode",Na-V phosphate work focused on Na3V2(PO4)3 and Na-V fluorophosphates,NO,"No Na-cathode publication for NaVP2O7 specifically; closely-related materials are NVP and fluorophosphate variants."
mp-18435,Na0-1MoP2O7,polyanionic_phosphate,3.655,3.185,+0.470,"NaMoP2O7 molybdenum pyrophosphate Na cathode","Mo2P2O11 cathode (Energy Fuels 2023, 3.0 V vs Na — DIFFERENT compound, MoO2-based oxypyrophosphate)",NO,"Mo2P2O11 is a related Mo oxypyrophosphate cathode (3.0 V) but is NOT MoP2O7. No direct NaMoP2O7 cathode characterization."
mp-19291,Na0-1VPO5,polyanionic_phosphate,4.209,3.601,+0.608,"NaVPO5 vanadium phosphate sodium cathode voltage","Na-V cathode literature dominated by Na3V2(PO4)3 (NVP) and Na-V-fluorophosphates",NO,"No direct VPO5 Na-cathode characterization in primary literature. VOPO4 (different compound) appears in patent literature but is not the same as VPO5."
mp-19482,Na1-2V(PO4)2,polyanionic_phosphate,4.755,3.870,+0.884,"NaV(PO4)2 sodium vanadium bisphosphate cathode",none specific,NO,"No published Na-ion cathode characterization for NaV(PO4)2."
mp-505102,Na0-1Mo3P3O16,polyanionic_phosphate,3.955,4.099,-0.144,"Mo3P3O16 molybdenum polyphosphate sodium",none,NO,"No Na-ion battery cathode publication found."
mp-557638,Na0-1Mo2P3O13,polyanionic_phosphate,4.077,3.878,+0.199,"NaMo2P3O13 sodium molybdenum phosphate","ζ-NaMo2P3O13 structural form (J Solid State Chem 1990 doi:10.1016/0022-4596(90)90291-J)",NO,"Structural crystallography only; not characterized as cathode."
mp-558049,Na1-2V3P2O13,polyanionic_phosphate,4.112,3.694,+0.419,"V3P2O13 sodium vanadium phosphate",none,NO,"No Na-ion battery cathode publication found."
mp-559036,Na0-1Mo2P3O13,polyanionic_phosphate,4.086,3.911,+0.174,"NaMo2P3O13 sodium molybdenum phosphate","Same as mp-557638 — structural-only 1990 paper",NO,"Structural crystallography only; not characterized as cathode. Polymorph of mp-557638."
mp-560368,Na0-6Cu9(PO4)8,polyanionic_phosphate,3.934,4.017,-0.083,"Cu9(PO4)8 copper phosphate sodium cathode",none,NO,"No Na-ion battery cathode publication found."
mp-562419,Na0-1Ca9Co(PO4)7,polyanionic_phosphate,2.514,3.343,-0.829,"Ca9Co(PO4)7 whitlockite sodium battery cathode",none,NO,"Whitlockite structural-class literature exists but no Na-cathode characterization for this composition found."
mp-562796,Na0-1CoPO4,polyanionic_phosphate,3.727,3.961,-0.234,"NaCoPO4 olivine maricite Na-ion cathode","Frontiers Chem 2024 (deep eutectic solvent synthesis); Chem Mater 2011 doi:10.1021/cm200450y (topochemical synthesis of Na metal phosphate olivines); multiple polymorph papers",NO,"Published as Na cathode in multiple primary papers. V_avg NOT directly extractable from abstracts; full-paper access needed. UNVERIFIED per strict S3.2."
mp-622295,Na0-1Mo(PO4)2,polyanionic_phosphate,4.269,4.090,+0.179,"NaMo(PO4)2 molybdenum bisphosphate sodium cathode",none,NO,"No Na-ion battery cathode publication found."
mp-6467,Na1-2CuP2O7,polyanionic_phosphate,4.806,4.084,+0.722,"Na2CuP2O7 NaCuP2O7 copper pyrophosphate Na-ion cathode",none specific to Na-Cu pyrophosphate,NO,"Search returned no Na-Cu pyrophosphate cathode publications; results pivoted to NVP and other unrelated phosphates."
mp-683773,Na0-1CoPO4,polyanionic_phosphate,3.921,3.763,+0.158,"NaCoPO4 (polymorph 2)","Same NaCoPO4 corpus as mp-562796; α/β/γ polymorphs distinguished in some papers (Chem Mater 2011 topochemistry)",NO,"Polymorph of mp-562796; same citation status — UNVERIFIED for V_avg extraction."
mp-752810,Na0-1VP2O7,polyanionic_phosphate,3.957,3.586,+0.371,"VP2O7 vanadium pyrophosphate Na cathode (polymorph)",same as mp-17479,NO,"Polymorph of mp-17479; no direct VP2O7 Na-cathode characterization."
mp-759675,Na0-1Co2P3O10,polyanionic_phosphate,4.243,4.303,-0.060,"Co2P3O10 cobalt phosphate sodium cathode",none,NO,"No Na-ion battery cathode publication found."
mp-760911,Na0-1VPO5,polyanionic_phosphate,4.145,3.337,+0.807,"NaVPO5 (polymorph 2)",same as mp-19291,NO,"Polymorph of mp-19291; same citation status."
mp-761042,Na0-1Cu(PO3)3,polyanionic_phosphate,4.904,4.732,+0.173,"Cu(PO3)3 copper metaphosphate sodium cathode",none,NO,"No Na-ion battery cathode publication found for copper metaphosphate."
mp-764111,Na0-1Fe(PO3)3,polyanionic_phosphate,4.410,3.274,+1.136,"Fe(PO3)3 iron metaphosphate sodium cathode",none specific,NO,"No Na-ion battery cathode publication found for iron metaphosphate. Worth noting: this is one of the worst residual-error rows (+1.136 V over MP-ref)."
mp-772859,Na0-2Ti3Fe(PO4)6,polyanionic_phosphate,4.272,4.138,+0.134,"Ti3Fe(PO4)6 titanium iron phosphate sodium cathode",none,NO,"No Na-ion battery cathode publication found for Ti3Fe(PO4)6."

